Analytic result for the nonplanar hexa-box integrals

In this paper, we analytically compute all master integrals for one of the two non-planar integral families for five-particle massless scattering at two loops. We first derive an integral basis of 73 integrals with constant leading singularities. We then construct the system of differential equations satisfied by them, and find that it is in canonical form. The solution space is in agreement with a recent conjecture for the non-planar pentagon alphabet. We fix the boundary constants of the differential equations by exploiting constraints from the absence of unphysical singularities. The solution of the differential equations in the Euclidean region is expressed in terms of iterated integrals. We cross-check the latter against previously known results in the literature, as well as with independent Mellin-Barnes calculations.

==> anc/README.txt <==
The file "dlogBasisXT.txt" contains 73 master integrals, which are d-log forms with constant 
leading singularities and fulfill the canonical differential equations in eq. (2.7).

The notation for the kinematical variables v1, v2, v3, v4, v5, and  Sqrt[Delta] is defined in equations (2.1) and (2.6).
The notation for the integrals F[a1,a2,a3,a4,a4,a5,a6,a7,a8,a9,a10,a11] is defined in equation (2.2).

The file "XT_Atilde.txt" contains the matrix of the differential equations in (2.7). The letters W[1], ..., W[31] are 
defined in equations (2.3) - (2.5).

The file "XT_Boundary_values.txt" contains the values of the 73 d-log integrals ("dlogBasisXT.txt")
with a normalization factor eps^4 Exp[2 eps EulerGamma]
at the Euclidean point v1=-3, v2=-3, v3=v4=v5=-1
with a 100 digits precision up to order eps^4. Up to order eps^1 the results are completely analytic.




==> anc/XT_Atilde.txt <==
{{-2*Log[W[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {Log[W[1]] - Log[W[13]], -Log[W[1]]/3 - (5*Log[W[13]])/3, 
  (2*Log[W[1]])/3 - (2*Log[W[13]])/3, 0, 0, 0, 0, 0, 
  Log[W[1]]/2 - Log[W[13]]/2, Log[W[1]]/2 - Log[W[13]]/2, 0, 0, 0, 0, 0, 
  -Log[W[1]] + Log[W[13]], (-2*Log[W[1]])/3 + (2*Log[W[13]])/3, 
  Log[W[1]]/3 - Log[W[13]]/3, (2*Log[W[1]])/3 - (2*Log[W[13]])/3, 0, 
  -Log[W[1]] + Log[W[13]], 0, 0, 0, Log[W[1]]/2 - Log[W[13]]/2, 
  Log[W[1]]/2 - Log[W[13]]/2, 0, 0, 0, (2*Log[W[1]])/9 - (2*Log[W[13]])/9, 
  Log[W[1]]/2 - Log[W[13]]/2, (-2*Log[W[1]])/3 + (2*Log[W[13]])/3, 
  -Log[W[1]]/9 + Log[W[13]]/9, 0, 0, 0, -Log[W[1]]/3 + Log[W[13]]/3, 
  -Log[W[1]]/6 + Log[W[13]]/6, 0, 0, 0, 0, Log[W[1]]/6 - Log[W[13]]/6, 
  (2*Log[W[1]])/3 - (2*Log[W[13]])/3, -Log[W[1]]/3 + Log[W[13]]/3, 
  Log[W[1]]/3 - Log[W[13]]/3, 0, (2*Log[W[1]])/3 - (2*Log[W[13]])/3, 
  Log[W[1]]/6 - Log[W[13]]/6, (2*Log[W[1]])/3 - (2*Log[W[13]])/3, 
  -Log[W[1]] + Log[W[13]], Log[W[1]]/3 - Log[W[13]]/3, 
  (-2*Log[W[1]])/3 + (2*Log[W[13]])/3, (-2*Log[W[1]])/3 + (2*Log[W[13]])/3, 
  (2*Log[W[1]])/3 - (2*Log[W[13]])/3, Log[W[1]]/3 - Log[W[13]]/3, 
  -Log[W[1]]/6 + Log[W[13]]/6, 0, (2*Log[W[1]])/3 - (2*Log[W[13]])/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-2*Log[W[1]] + 2*Log[W[5]] - 2*Log[W[13]] + 2*Log[W[15]], 
  (4*Log[W[5]])/3 - (4*Log[W[13]])/3, -2*Log[W[1]] - (2*Log[W[5]])/3 - 
   (4*Log[W[13]])/3 + 2*Log[W[20]], 0, 0, 0, 0, 0, Log[W[5]] - Log[W[13]], 
  Log[W[5]] - Log[W[13]], 0, 0, 0, 0, 0, -2*Log[W[5]] + 2*Log[W[13]], 
  (-4*Log[W[5]])/3 + (4*Log[W[13]])/3, (2*Log[W[5]])/3 - (2*Log[W[13]])/3, 
  (4*Log[W[5]])/3 - (4*Log[W[13]])/3, 0, -2*Log[W[5]] + 2*Log[W[13]], 0, 0, 
  0, Log[W[5]] - Log[W[13]], Log[W[5]] - Log[W[13]], 0, 0, 0, 
  (4*Log[W[5]])/9 - (4*Log[W[13]])/9, Log[W[5]] - Log[W[13]], 
  (-4*Log[W[5]])/3 + (4*Log[W[13]])/3, (-2*Log[W[5]])/9 + (2*Log[W[13]])/9, 
  0, 0, 0, (-2*Log[W[5]])/3 + (2*Log[W[13]])/3, -Log[W[5]]/3 + Log[W[13]]/3, 
  0, 0, 0, 0, Log[W[5]]/3 - Log[W[13]]/3, (4*Log[W[5]])/3 - (4*Log[W[13]])/3, 
  (-2*Log[W[5]])/3 + (2*Log[W[13]])/3, (2*Log[W[5]])/3 - (2*Log[W[13]])/3, 0, 
  2*Log[W[1]] + (4*Log[W[5]])/3 - (4*Log[W[13]])/3 - 2*Log[W[15]], 
  Log[W[5]]/3 - Log[W[13]]/3, (4*Log[W[5]])/3 - (4*Log[W[13]])/3, 
  -2*Log[W[5]] + 2*Log[W[13]], (2*Log[W[5]])/3 - (2*Log[W[13]])/3, 
  (-4*Log[W[5]])/3 + (4*Log[W[13]])/3, (-4*Log[W[5]])/3 + (4*Log[W[13]])/3, 
  (4*Log[W[5]])/3 - (4*Log[W[13]])/3, (2*Log[W[5]])/3 - (2*Log[W[13]])/3, 
  -Log[W[5]]/3 + Log[W[13]]/3, 0, (4*Log[W[5]])/3 - (4*Log[W[13]])/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2*Log[W[13]] + 2*Log[W[20]], 
  (4*Log[W[1]])/3 + 2*Log[W[5]] - (4*Log[W[13]])/3 - 2*Log[W[20]], 
  Log[W[1]]/3 - (4*Log[W[13]])/3 + Log[W[20]], -Log[W[1]] - 2*Log[W[5]] + 
   Log[W[20]], 0, 0, 0, 0, Log[W[1]] - Log[W[13]], Log[W[1]] - Log[W[13]], 0, 
  0, 0, 0, 0, -2*Log[W[1]] + 2*Log[W[13]], (-4*Log[W[1]])/3 + 
   (4*Log[W[13]])/3, (2*Log[W[1]])/3 - (2*Log[W[13]])/3, 
  (4*Log[W[1]])/3 - (4*Log[W[13]])/3, 0, -2*Log[W[1]] + 2*Log[W[13]], 0, 0, 
  0, Log[W[1]] - Log[W[13]], Log[W[1]] - Log[W[13]], 0, 0, 0, 
  (4*Log[W[1]])/9 - (4*Log[W[13]])/9, Log[W[1]] - Log[W[13]], 
  (-4*Log[W[1]])/3 + (4*Log[W[13]])/3, (-2*Log[W[1]])/9 + (2*Log[W[13]])/9, 
  0, 0, 0, (-2*Log[W[1]])/3 + (2*Log[W[13]])/3, -Log[W[1]]/3 + Log[W[13]]/3, 
  0, 0, 0, 0, Log[W[1]]/3 - Log[W[13]]/3, (4*Log[W[1]])/3 - (4*Log[W[13]])/3, 
  (-2*Log[W[1]])/3 + (2*Log[W[13]])/3, (2*Log[W[1]])/3 - (2*Log[W[13]])/3, 0, 
  (4*Log[W[1]])/3 - (4*Log[W[13]])/3, Log[W[1]]/3 - Log[W[13]]/3, 
  (4*Log[W[1]])/3 - (4*Log[W[13]])/3, -2*Log[W[1]] + 2*Log[W[13]], 
  (2*Log[W[1]])/3 - (2*Log[W[13]])/3, (-4*Log[W[1]])/3 + (4*Log[W[13]])/3, 
  (-4*Log[W[1]])/3 + (4*Log[W[13]])/3, (4*Log[W[1]])/3 - (4*Log[W[13]])/3, 
  (2*Log[W[1]])/3 - (2*Log[W[13]])/3, -Log[W[1]]/3 + Log[W[13]]/3, 0, 
  (4*Log[W[1]])/3 - (4*Log[W[13]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, -2*Log[W[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, (2*Log[W[2]])/3 - (8*Log[W[4]])/3 + 
   (8*Log[W[5]])/3 - (2*Log[W[19]])/3, (-3*Log[W[2]])/2 - (7*Log[W[4]])/3 - 
   (5*Log[W[5]])/3 + 4*Log[W[7]] - Log[W[19]]/2, 
  (3*Log[W[2]])/2 + (2*Log[W[4]])/3 - (2*Log[W[5]])/3 - (3*Log[W[19]])/2, 
  Log[W[2]]/2 - Log[W[19]]/2, 0, 0, 0, 0, 0, 0, 0, 
  Log[W[2]] + (2*Log[W[4]])/3 - (2*Log[W[5]])/3 - Log[W[19]], 0, 0, 0, 0, 0, 
  Log[W[2]] + (7*Log[W[4]])/3 - (7*Log[W[5]])/3 - Log[W[19]], 
  -Log[W[2]]/3 - (2*Log[W[4]])/3 + (2*Log[W[5]])/3 + Log[W[19]]/3, 0, 0, 0, 
  0, 0, 0, (2*Log[W[4]])/3 - (2*Log[W[5]])/3, 0, 0, 0, 0, 
  Log[W[2]] + (4*Log[W[4]])/3 - (4*Log[W[5]])/3 - Log[W[19]], 
  Log[W[2]] + (4*Log[W[4]])/3 - (4*Log[W[5]])/3 - Log[W[19]], 0, 0, 0, 0, 0, 
  (2*Log[W[4]])/3 - (2*Log[W[5]])/3, 0, 0, 0, 0, 
  -2*Log[W[2]] - 2*Log[W[4]] + 2*Log[W[5]] + 2*Log[W[19]], 0, 0, 0, 
  Log[W[4]]/3 - Log[W[5]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*Log[W[4]])/3 - (2*Log[W[5]])/3, -Log[W[4]] + Log[W[5]], 
  Log[W[4]]/2 - Log[W[5]]/2, (-4*Log[W[4]])/3 + (4*Log[W[5]])/3, 
  Log[W[4]]/3 - Log[W[5]]/3, -Log[W[4]]/3 + Log[W[5]]/3, 0, 0, 0, 0, 0, 0, 0, 
  0}, {2*Log[W[2]] - 2*Log[W[4]], 0, 0, 0, (-4*Log[W[2]])/3 + 
   (8*Log[W[4]])/3 + (2*Log[W[5]])/3 - (8*Log[W[14]])/3 + (2*Log[W[19]])/3, 
  Log[W[4]]/3 + Log[W[5]]/3 - (2*Log[W[14]])/3, 
  (-8*Log[W[4]])/3 - (8*Log[W[5]])/3 + (7*Log[W[14]])/3 + Log[W[19]], 0, 0, 
  0, 0, 0, 0, 0, 0, Log[W[2]] - (2*Log[W[4]])/3 - (2*Log[W[5]])/3 - 
   (2*Log[W[14]])/3 + Log[W[19]], 0, 0, 0, 0, 0, 
  Log[W[2]] - (7*Log[W[4]])/3 - (7*Log[W[5]])/3 + (8*Log[W[14]])/3 + 
   Log[W[19]], -Log[W[2]]/3 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - 
   (2*Log[W[14]])/3 - Log[W[19]]/3, 0, 0, 0, 0, 0, 0, 
  (-2*Log[W[4]])/3 - (2*Log[W[5]])/3 + (4*Log[W[14]])/3, 0, 0, 0, 0, 
  Log[W[2]] - (4*Log[W[4]])/3 - (4*Log[W[5]])/3 + (2*Log[W[14]])/3 + 
   Log[W[19]], Log[W[2]] - (4*Log[W[4]])/3 - (4*Log[W[5]])/3 + 
   (2*Log[W[14]])/3 + Log[W[19]], 0, 0, 0, 0, 0, 
  (-2*Log[W[4]])/3 - (2*Log[W[5]])/3 + (4*Log[W[14]])/3, 0, 0, 0, 0, 
  -2*Log[W[2]] + 2*Log[W[4]] + 2*Log[W[5]] - 2*Log[W[19]], 0, 0, 0, 
  -Log[W[4]]/3 - Log[W[5]]/3 + (2*Log[W[14]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*Log[W[4]])/3 - (2*Log[W[5]])/3 + (4*Log[W[14]])/3, 
  Log[W[4]] + Log[W[5]] - 2*Log[W[14]], -Log[W[4]]/2 - Log[W[5]]/2 + 
   Log[W[14]], (4*Log[W[4]])/3 + (4*Log[W[5]])/3 - (8*Log[W[14]])/3, 
  -Log[W[4]]/3 - Log[W[5]]/3 + (2*Log[W[14]])/3, 
  Log[W[4]]/3 + Log[W[5]]/3 - (2*Log[W[14]])/3, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-2*Log[W[2]] + 2*Log[W[4]], 0, 0, 0, 2*Log[W[2]] - 2*Log[W[5]], 
  (-3*Log[W[2]])/2 + (3*Log[W[19]])/2, (3*Log[W[2]])/2 - 3*Log[W[14]] + 
   (3*Log[W[19]])/2, Log[W[2]]/2 - 2*Log[W[4]] - 2*Log[W[5]] + 
   (3*Log[W[19]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {2*Log[W[3]] + 2*Log[W[4]] - 2*Log[W[11]] - 2*Log[W[13]], 
  (4*Log[W[3]])/3 + (4*Log[W[4]])/3 - (4*Log[W[11]])/3 - (4*Log[W[13]])/3, 
  (4*Log[W[3]])/3 + (4*Log[W[4]])/3 - (4*Log[W[11]])/3 - (4*Log[W[13]])/3, 0, 
  0, 0, 0, 0, -Log[W[3]] - Log[W[4]] - Log[W[11]] - Log[W[13]] + 
   2*Log[W[18]], Log[W[3]] + Log[W[4]] - Log[W[11]] - Log[W[13]], 0, 0, 0, 0, 
  0, -2*Log[W[3]] - 2*Log[W[4]] + 2*Log[W[11]] + 2*Log[W[13]], 
  (-4*Log[W[3]])/3 - (4*Log[W[4]])/3 + (4*Log[W[11]])/3 + (4*Log[W[13]])/3, 
  (2*Log[W[3]])/3 + (2*Log[W[4]])/3 - (2*Log[W[11]])/3 - (2*Log[W[13]])/3, 
  (4*Log[W[3]])/3 + (4*Log[W[4]])/3 - (4*Log[W[11]])/3 - (4*Log[W[13]])/3, 0, 
  -2*Log[W[3]] - 2*Log[W[4]] + 2*Log[W[11]] + 2*Log[W[13]], 0, 0, 0, 
  Log[W[3]] + Log[W[4]] - Log[W[11]] - Log[W[13]], 
  Log[W[3]] + Log[W[4]] - Log[W[11]] - Log[W[13]], 0, 0, 0, 
  (4*Log[W[3]])/9 + (4*Log[W[4]])/9 - (4*Log[W[11]])/9 - (4*Log[W[13]])/9, 
  Log[W[3]] + Log[W[4]] - Log[W[11]] - Log[W[13]], 
  (-4*Log[W[3]])/3 - (4*Log[W[4]])/3 + (4*Log[W[11]])/3 + (4*Log[W[13]])/3, 
  (-2*Log[W[3]])/9 - (2*Log[W[4]])/9 + (2*Log[W[11]])/9 + (2*Log[W[13]])/9, 
  0, 0, 0, (-2*Log[W[3]])/3 - (2*Log[W[4]])/3 + (2*Log[W[11]])/3 + 
   (2*Log[W[13]])/3, -Log[W[3]]/3 - Log[W[4]]/3 + Log[W[11]]/3 + 
   Log[W[13]]/3, 0, 0, 0, 0, Log[W[3]]/3 + Log[W[4]]/3 - Log[W[11]]/3 - 
   Log[W[13]]/3, (4*Log[W[3]])/3 + (4*Log[W[4]])/3 - (4*Log[W[11]])/3 - 
   (4*Log[W[13]])/3, (-2*Log[W[3]])/3 - (2*Log[W[4]])/3 + (2*Log[W[11]])/3 + 
   (2*Log[W[13]])/3, (2*Log[W[3]])/3 + (2*Log[W[4]])/3 - (2*Log[W[11]])/3 - 
   (2*Log[W[13]])/3, 0, (-2*Log[W[3]])/3 + (4*Log[W[4]])/3 + 
   (2*Log[W[11]])/3 - (4*Log[W[13]])/3, Log[W[3]]/3 + Log[W[4]]/3 - 
   Log[W[11]]/3 - Log[W[13]]/3, (-2*Log[W[3]])/3 + (4*Log[W[4]])/3 + 
   (2*Log[W[11]])/3 - (4*Log[W[13]])/3, -2*Log[W[3]] - 2*Log[W[4]] + 
   2*Log[W[11]] + 2*Log[W[13]], (2*Log[W[3]])/3 + (2*Log[W[4]])/3 - 
   (2*Log[W[11]])/3 - (2*Log[W[13]])/3, (-4*Log[W[3]])/3 - (4*Log[W[4]])/3 + 
   (4*Log[W[11]])/3 + (4*Log[W[13]])/3, (-4*Log[W[3]])/3 - (4*Log[W[4]])/3 + 
   (4*Log[W[11]])/3 + (4*Log[W[13]])/3, (4*Log[W[3]])/3 + (4*Log[W[4]])/3 - 
   (4*Log[W[11]])/3 - (4*Log[W[13]])/3, (2*Log[W[3]])/3 + (2*Log[W[4]])/3 - 
   (2*Log[W[11]])/3 - (2*Log[W[13]])/3, -Log[W[3]]/3 - Log[W[4]]/3 + 
   Log[W[11]]/3 + Log[W[13]]/3, 0, (4*Log[W[3]])/3 + (4*Log[W[4]])/3 - 
   (4*Log[W[11]])/3 - (4*Log[W[13]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-2*Log[W[1]] + 2*Log[W[13]], (2*Log[W[1]])/3 - 2*Log[W[3]] - 
   2*Log[W[4]] + (4*Log[W[13]])/3 + 2*Log[W[18]], 
  (-4*Log[W[1]])/3 + (4*Log[W[13]])/3, 0, 2*Log[W[3]] - 2*Log[W[18]], 0, 0, 
  0, -Log[W[1]] + Log[W[11]] + Log[W[13]] - Log[W[18]], 
  -Log[W[1]] - 2*Log[W[3]] - 2*Log[W[4]] + Log[W[11]] + Log[W[13]] + 
   Log[W[18]], 0, 0, 0, 0, 0, 2*Log[W[1]] - 2*Log[W[13]], 
  (4*Log[W[1]])/3 - (4*Log[W[13]])/3, (-2*Log[W[1]])/3 + (2*Log[W[13]])/3, 
  (-4*Log[W[1]])/3 + (4*Log[W[13]])/3, 0, 2*Log[W[1]] - 2*Log[W[13]], 0, 0, 
  0, -Log[W[1]] + Log[W[13]], -Log[W[1]] + Log[W[13]], 0, 0, 0, 
  (-4*Log[W[1]])/9 + (4*Log[W[13]])/9, -Log[W[1]] + Log[W[13]], 
  (4*Log[W[1]])/3 - (4*Log[W[13]])/3, (2*Log[W[1]])/9 - (2*Log[W[13]])/9, 0, 
  0, 0, (2*Log[W[1]])/3 - (2*Log[W[13]])/3, Log[W[1]]/3 - Log[W[13]]/3, 0, 0, 
  0, 0, -Log[W[1]]/3 + Log[W[13]]/3, (-4*Log[W[1]])/3 + (4*Log[W[13]])/3, 
  (2*Log[W[1]])/3 - (2*Log[W[13]])/3, (-2*Log[W[1]])/3 + (2*Log[W[13]])/3, 0, 
  (-4*Log[W[1]])/3 + (4*Log[W[13]])/3, -Log[W[1]]/3 + Log[W[13]]/3, 
  (-4*Log[W[1]])/3 + (4*Log[W[13]])/3, 2*Log[W[1]] - 2*Log[W[13]], 
  (-2*Log[W[1]])/3 + (2*Log[W[13]])/3, (4*Log[W[1]])/3 - (4*Log[W[13]])/3, 
  (4*Log[W[1]])/3 - (4*Log[W[13]])/3, (-4*Log[W[1]])/3 + (4*Log[W[13]])/3, 
  (-2*Log[W[1]])/3 + (2*Log[W[13]])/3, Log[W[1]]/3 - Log[W[13]]/3, 0, 
  (-4*Log[W[1]])/3 + (4*Log[W[13]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {2*Log[W[3]] + 2*Log[W[11]] - 2*Log[W[15]] - 2*Log[W[16]], 
  (4*Log[W[11]])/3 - (4*Log[W[16]])/3, (4*Log[W[11]])/3 - (4*Log[W[16]])/3, 
  0, (-8*Log[W[1]])/3 + (8*Log[W[16]])/3, -Log[W[3]]/3 + Log[W[16]]/3, 
  (2*Log[W[3]])/3 - (2*Log[W[16]])/3, 0, Log[W[11]] - Log[W[16]], 
  Log[W[11]] - Log[W[16]], -Log[W[2]] - 2*Log[W[3]] + Log[W[17]], 0, 0, 0, 0, 
  2*Log[W[1]] - (4*Log[W[3]])/3 - 2*Log[W[11]] + (4*Log[W[16]])/3, 
  (-4*Log[W[11]])/3 + (4*Log[W[16]])/3, (4*Log[W[1]])/3 - (4*Log[W[3]])/3 + 
   (2*Log[W[11]])/3 - (4*Log[W[16]])/3 + (2*Log[W[17]])/3, 
  (4*Log[W[11]])/3 - (4*Log[W[16]])/3, 0, -2*Log[W[11]] + 2*Log[W[16]], 
  (7*Log[W[3]])/3 - (4*Log[W[16]])/3 - Log[W[17]], 
  (-2*Log[W[1]])/3 + (2*Log[W[16]])/3, (-8*Log[W[1]])/3 + (8*Log[W[3]])/3 + 
   (4*Log[W[16]])/3 - (4*Log[W[17]])/3, Log[W[11]] - Log[W[16]], 
  Log[W[11]] - Log[W[16]], (-2*Log[W[1]])/3 + (2*Log[W[3]])/3 + 
   Log[W[16]]/3 - Log[W[17]]/3, 0, 0, (2*Log[W[3]])/3 + (4*Log[W[11]])/9 - 
   (10*Log[W[16]])/9, Log[W[11]] - Log[W[16]], 2*Log[W[1]] - 2*Log[W[3]] - 
   (4*Log[W[11]])/3 + Log[W[16]]/3 + Log[W[17]], 
  (-2*Log[W[11]])/9 + (2*Log[W[16]])/9, 0, 2*Log[W[1]] - (2*Log[W[3]])/3 - 
   (4*Log[W[16]])/3, 2*Log[W[1]] - (2*Log[W[3]])/3 - (4*Log[W[16]])/3, 
  (-2*Log[W[11]])/3 + (2*Log[W[16]])/3, -Log[W[11]]/3 + Log[W[16]]/3, 
  -2*Log[W[1]] + 2*Log[W[3]] + Log[W[16]] - Log[W[17]], 
  -2*Log[W[1]] + 2*Log[W[3]] + Log[W[16]] - Log[W[17]], 0, 
  (2*Log[W[3]])/3 - (2*Log[W[16]])/3, Log[W[11]]/3 - Log[W[16]]/3, 
  (4*Log[W[11]])/3 - (4*Log[W[16]])/3, (-2*Log[W[11]])/3 + (2*Log[W[16]])/3, 
  (2*Log[W[11]])/3 - (2*Log[W[16]])/3, -2*Log[W[3]] + 2*Log[W[17]], 
  (-2*Log[W[11]])/3 + 2*Log[W[15]] + (2*Log[W[16]])/3 - 2*Log[W[17]], 
  Log[W[11]]/3 - Log[W[16]]/3, 2*Log[W[3]] - (2*Log[W[11]])/3 - 
   (4*Log[W[16]])/3, Log[W[3]]/3 - 2*Log[W[11]] + (5*Log[W[16]])/3, 
  (2*Log[W[11]])/3 - (2*Log[W[16]])/3, (-4*Log[W[11]])/3 + (4*Log[W[16]])/3, 
  (-4*Log[W[11]])/3 + (4*Log[W[16]])/3, (4*Log[W[11]])/3 - (4*Log[W[16]])/3, 
  (2*Log[W[11]])/3 - (2*Log[W[16]])/3, -Log[W[11]]/3 + Log[W[16]]/3, 0, 
  (4*Log[W[11]])/3 - (4*Log[W[16]])/3, (2*Log[W[3]])/3 - (2*Log[W[16]])/3, 
  -Log[W[3]] + Log[W[16]], Log[W[3]]/2 - Log[W[16]]/2, 
  (-4*Log[W[3]])/3 + (4*Log[W[16]])/3, Log[W[3]]/3 - Log[W[16]]/3, 
  -Log[W[3]]/3 + Log[W[16]]/3, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-2*Log[W[1]] + 2*Log[W[3]], 0, (-3*Log[W[1]])/2 + (3*Log[W[3]])/2 + 
   (3*Log[W[4]])/2 - (3*Log[W[5]])/2 - (3*Log[W[18]])/2 + (3*Log[W[20]])/2 - 
   (3*Log[W[27]])/2 + (3*Log[W[29]])/2, 0, -2*Log[W[1]] + 2*Log[W[3]], 
  (-3*Log[W[4]])/2 + (3*Log[W[5]])/2 + (3*Log[W[18]])/2 - (3*Log[W[20]])/2, 
  (3*Log[W[1]])/2 - (3*Log[W[3]])/2, Log[W[1]]/2 - Log[W[3]]/2, 
  (3*Log[W[1]])/2 - (3*Log[W[3]])/2 - (3*Log[W[4]])/2 + (3*Log[W[5]])/2 + 
   (3*Log[W[18]])/2 - (3*Log[W[20]])/2 - (3*Log[W[27]])/2 + (3*Log[W[29]])/2, 
  0, (3*Log[W[1]])/2 - (3*Log[W[3]])/2 + (3*Log[W[4]])/2 + (3*Log[W[5]])/2 - 
   (3*Log[W[18]])/2 - (3*Log[W[20]])/2 - (3*Log[W[27]])/2 + (3*Log[W[29]])/2, 
  -Log[W[1]]/2 - Log[W[2]] - Log[W[3]]/2 - Log[W[4]]/2 - Log[W[5]]/2 - 
   2*Log[W[13]] + (3*Log[W[18]])/2 + (3*Log[W[20]])/2 + (3*Log[W[27]])/2 - 
   (3*Log[W[29]])/2, 3*Log[W[27]] - 3*Log[W[29]], 0, 0, 
  3*Log[W[1]] - 3*Log[W[3]], 0, 2*Log[W[1]] - 2*Log[W[3]], 0, 0, 0, 0, 
  -Log[W[1]] + Log[W[3]], -4*Log[W[1]] + 4*Log[W[3]], 0, 0, 
  -Log[W[1]] + Log[W[3]], 0, 0, 0, 0, 3*Log[W[1]] - 3*Log[W[3]], 0, 0, 
  3*Log[W[1]] - 3*Log[W[3]], 3*Log[W[1]] - 3*Log[W[3]], 0, 0, 
  -3*Log[W[1]] + 3*Log[W[3]], -3*Log[W[1]] + 3*Log[W[3]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {Log[W[3]] + Log[W[4]] + Log[W[5]] - 2*Log[W[13]] - Log[W[16]] + 
   Log[W[30]], (2*Log[W[3]])/3 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - 
   (4*Log[W[13]])/3 - (2*Log[W[16]])/3 + (2*Log[W[30]])/3, 
  Log[W[1]]/2 + Log[W[2]]/2 + (2*Log[W[3]])/3 + (2*Log[W[4]])/3 + 
   (7*Log[W[5]])/6 - (4*Log[W[13]])/3 - (2*Log[W[16]])/3 + Log[W[18]]/2 + 
   Log[W[27]]/2 + (2*Log[W[30]])/3 - Log[W[31]], 0, 
  -Log[W[1]]/3 - Log[W[3]] + (4*Log[W[16]])/3 + Log[W[28]]/3 - 
   (4*Log[W[30]])/3, -Log[W[3]]/6 + (3*Log[W[4]])/4 - (3*Log[W[5]])/4 + 
   Log[W[16]]/6 - (3*Log[W[18]])/4 + (3*Log[W[20]])/4 + Log[W[27]]/4 + 
   Log[W[28]]/4 + Log[W[29]]/4 - Log[W[30]]/6, 
  (-3*Log[W[1]])/4 + (13*Log[W[3]])/12 - Log[W[16]]/3 + (3*Log[W[28]])/4 + 
   Log[W[30]]/3, -Log[W[1]]/4 + Log[W[3]]/4 + Log[W[28]]/4, 
  Log[W[2]]/2 + Log[W[3]] + Log[W[4]] + Log[W[5]]/2 - Log[W[13]] - 
   Log[W[16]]/2 + Log[W[20]]/2 - Log[W[29]]/2 + Log[W[30]]/2 - Log[W[31]], 
  Log[W[3]]/2 + Log[W[4]]/2 + Log[W[5]]/2 - Log[W[13]] - Log[W[16]]/2 + 
   Log[W[30]]/2, Log[W[3]]/2 + Log[W[17]]/2 + Log[W[18]]/2 + Log[W[20]]/2 + 
   Log[W[26]]/2 + Log[W[27]]/2 - Log[W[29]]/2 - Log[W[31]], 
  -Log[W[1]]/2 - Log[W[3]]/2 - Log[W[4]]/2 - Log[W[5]]/2 + Log[W[13]] - 
   Log[W[18]]/2 - Log[W[20]]/2 - Log[W[27]]/2 + Log[W[29]]/2 + Log[W[31]], 
  (-3*Log[W[1]])/2 - Log[W[2]] - (3*Log[W[3]])/2 - (3*Log[W[4]])/2 - 
   (3*Log[W[5]])/2 + Log[W[18]]/2 + Log[W[20]]/2 - (3*Log[W[27]])/2 + 
   (3*Log[W[29]])/2 + 2*Log[W[31]], 0, 0, -Log[W[1]]/2 - Log[W[3]]/6 - 
   Log[W[4]] - Log[W[5]] + 2*Log[W[13]] + (2*Log[W[16]])/3 + Log[W[28]]/2 - 
   (2*Log[W[30]])/3, (-2*Log[W[3]])/3 - (2*Log[W[4]])/3 - (2*Log[W[5]])/3 + 
   (4*Log[W[13]])/3 + (2*Log[W[16]])/3 - (2*Log[W[30]])/3, 
  -Log[W[1]]/3 + (2*Log[W[3]])/3 + Log[W[4]]/3 + Log[W[5]]/3 - 
   (2*Log[W[13]])/3 - (2*Log[W[16]])/3 + Log[W[17]]/3 + Log[W[26]]/3 + 
   (2*Log[W[30]])/3, (2*Log[W[3]])/3 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - 
   (4*Log[W[13]])/3 - (2*Log[W[16]])/3 + (2*Log[W[30]])/3, 0, 
  -Log[W[3]] - Log[W[4]] - Log[W[5]] + 2*Log[W[13]] + Log[W[16]] - 
   Log[W[30]], (7*Log[W[3]])/6 - (2*Log[W[16]])/3 - Log[W[17]]/2 - 
   Log[W[26]]/2 + Log[W[28]]/2 + (2*Log[W[30]])/3, 
  Log[W[1]]/6 - Log[W[3]]/2 + Log[W[16]]/3 - Log[W[28]]/6 - Log[W[30]]/3, 
  (2*Log[W[1]])/3 - (2*Log[W[3]])/3 + (2*Log[W[16]])/3 - (2*Log[W[17]])/3 - 
   (2*Log[W[26]])/3 - (2*Log[W[30]])/3, Log[W[3]]/2 + Log[W[4]]/2 + 
   Log[W[5]]/2 - Log[W[13]] - Log[W[16]]/2 + Log[W[30]]/2, 
  Log[W[3]]/2 + Log[W[4]]/2 + Log[W[5]]/2 - Log[W[13]] - Log[W[16]]/2 + 
   Log[W[30]]/2, Log[W[1]]/6 - Log[W[3]]/6 + Log[W[16]]/6 - Log[W[17]]/6 - 
   Log[W[26]]/6 - Log[W[30]]/6, 0, 0, (5*Log[W[3]])/9 + (2*Log[W[4]])/9 + 
   (2*Log[W[5]])/9 - (4*Log[W[13]])/9 - (5*Log[W[16]])/9 + (5*Log[W[30]])/9, 
  Log[W[3]]/2 + Log[W[4]]/2 + Log[W[5]]/2 - Log[W[13]] - Log[W[16]]/2 + 
   Log[W[30]]/2, -Log[W[1]]/2 - Log[W[3]]/6 - (2*Log[W[4]])/3 - 
   (2*Log[W[5]])/3 + (4*Log[W[13]])/3 + Log[W[16]]/6 + Log[W[17]]/2 + 
   Log[W[26]]/2 - Log[W[30]]/6, -Log[W[3]]/9 - Log[W[4]]/9 - Log[W[5]]/9 + 
   (2*Log[W[13]])/9 + Log[W[16]]/9 - Log[W[30]]/9, 0, 
  -Log[W[1]]/2 + (7*Log[W[3]])/6 - (2*Log[W[16]])/3 + Log[W[28]]/2 + 
   (2*Log[W[30]])/3, -Log[W[1]]/2 + (7*Log[W[3]])/6 - (2*Log[W[16]])/3 + 
   Log[W[28]]/2 + (2*Log[W[30]])/3, -Log[W[3]]/3 - Log[W[4]]/3 - 
   Log[W[5]]/3 + (2*Log[W[13]])/3 + Log[W[16]]/3 - Log[W[30]]/3, 
  -Log[W[3]]/6 - Log[W[4]]/6 - Log[W[5]]/6 + Log[W[13]]/3 + Log[W[16]]/6 - 
   Log[W[30]]/6, Log[W[1]]/2 - Log[W[3]]/2 + Log[W[16]]/2 - Log[W[17]]/2 - 
   Log[W[26]]/2 - Log[W[30]]/2, Log[W[1]]/2 - Log[W[3]]/2 + Log[W[16]]/2 - 
   Log[W[17]]/2 - Log[W[26]]/2 - Log[W[30]]/2, 0, 
  Log[W[3]]/3 - Log[W[16]]/3 + Log[W[30]]/3, Log[W[3]]/6 + Log[W[4]]/6 + 
   Log[W[5]]/6 - Log[W[13]]/3 - Log[W[16]]/6 + Log[W[30]]/6, 
  (2*Log[W[3]])/3 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (4*Log[W[13]])/3 - 
   (2*Log[W[16]])/3 + (2*Log[W[30]])/3, -Log[W[3]]/3 - Log[W[4]]/3 - 
   Log[W[5]]/3 + (2*Log[W[13]])/3 + Log[W[16]]/3 - Log[W[30]]/3, 
  Log[W[3]]/3 + Log[W[4]]/3 + Log[W[5]]/3 - (2*Log[W[13]])/3 - Log[W[16]]/3 + 
   Log[W[30]]/3, -Log[W[3]] + Log[W[17]] + Log[W[26]] - Log[W[28]], 
  Log[W[1]] - Log[W[3]]/3 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - 
   (4*Log[W[13]])/3 + Log[W[16]]/3 - Log[W[17]] - Log[W[26]] - Log[W[30]]/3, 
  Log[W[3]]/6 + Log[W[4]]/6 + Log[W[5]]/6 - Log[W[13]]/3 - Log[W[16]]/6 + 
   Log[W[30]]/6, (2*Log[W[3]])/3 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - 
   (4*Log[W[13]])/3 - (2*Log[W[16]])/3 + (2*Log[W[30]])/3, 
  (-5*Log[W[3]])/6 - Log[W[4]] - Log[W[5]] + 2*Log[W[13]] + 
   (5*Log[W[16]])/6 - (5*Log[W[30]])/6, Log[W[3]]/3 + Log[W[4]]/3 + 
   Log[W[5]]/3 - (2*Log[W[13]])/3 - Log[W[16]]/3 + Log[W[30]]/3, 
  (-2*Log[W[3]])/3 - (2*Log[W[4]])/3 - (2*Log[W[5]])/3 + (4*Log[W[13]])/3 + 
   (2*Log[W[16]])/3 - (2*Log[W[30]])/3, (-2*Log[W[3]])/3 - (2*Log[W[4]])/3 - 
   (2*Log[W[5]])/3 + (4*Log[W[13]])/3 + (2*Log[W[16]])/3 - (2*Log[W[30]])/3, 
  (2*Log[W[3]])/3 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (4*Log[W[13]])/3 - 
   (2*Log[W[16]])/3 + (2*Log[W[30]])/3, Log[W[3]]/3 + Log[W[4]]/3 + 
   Log[W[5]]/3 - (2*Log[W[13]])/3 - Log[W[16]]/3 + Log[W[30]]/3, 
  -Log[W[3]]/6 - Log[W[4]]/6 - Log[W[5]]/6 + Log[W[13]]/3 + Log[W[16]]/6 - 
   Log[W[30]]/6, 0, (2*Log[W[3]])/3 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - 
   (4*Log[W[13]])/3 - (2*Log[W[16]])/3 + (2*Log[W[30]])/3, 
  Log[W[3]]/3 - Log[W[16]]/3 + Log[W[30]]/3, -Log[W[3]]/2 + Log[W[16]]/2 - 
   Log[W[30]]/2, Log[W[3]]/4 - Log[W[16]]/4 + Log[W[30]]/4, 
  (-2*Log[W[3]])/3 + (2*Log[W[16]])/3 - (2*Log[W[30]])/3, 
  Log[W[3]]/6 - Log[W[16]]/6 + Log[W[30]]/6, -Log[W[3]]/6 + Log[W[16]]/6 - 
   Log[W[30]]/6, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-4*Log[W[1]] - 2*Log[W[2]] + 4*Log[W[3]] + 4*Log[W[4]] + 2*Log[W[5]] - 
   2*Log[W[16]] - 2*Log[W[20]], (-2*Log[W[1]])/3 - (2*Log[W[3]])/3 - 
   (2*Log[W[4]])/3 - (2*Log[W[5]])/3 - (4*Log[W[16]])/3 + 2*Log[W[18]] + 
   2*Log[W[20]], (-8*Log[W[1]])/3 + Log[W[2]] + Log[W[3]]/3 + Log[W[4]]/3 + 
   (4*Log[W[5]])/3 - (4*Log[W[16]])/3 + Log[W[20]] + Log[W[30]], 
  -Log[W[2]] + Log[W[3]] + Log[W[4]] - Log[W[20]], 
  (4*Log[W[1]])/3 + (4*Log[W[2]])/3 - 2*Log[W[3]] - (8*Log[W[4]])/3 - 
   (2*Log[W[5]])/3 + (8*Log[W[14]])/3 + (8*Log[W[16]])/3 - 2*Log[W[18]] - 
   (2*Log[W[19]])/3, -Log[W[3]]/3 - Log[W[4]]/3 - Log[W[5]]/3 + 
   (2*Log[W[14]])/3 + Log[W[16]]/3, -Log[W[1]] - Log[W[2]] + 
   (5*Log[W[3]])/3 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 + (2*Log[W[14]])/3 - 
   (2*Log[W[16]])/3 - Log[W[19]], 0, -Log[W[1]] + Log[W[2]] + Log[W[3]] + 
   Log[W[4]] - 2*Log[W[11]] - Log[W[16]] + Log[W[18]] + Log[W[30]], 
  -Log[W[1]] + Log[W[2]] + Log[W[3]] + Log[W[4]] - 2*Log[W[11]] - 
   Log[W[16]] + Log[W[18]], Log[W[1]] - Log[W[4]] - Log[W[5]] + Log[W[17]] + 
   Log[W[30]], -Log[W[30]], -2*Log[W[30]], -Log[W[1]] - Log[W[2]] - 
   Log[W[3]]/2 - Log[W[4]]/2 - Log[W[5]]/2 + (3*Log[W[16]])/2 + Log[W[30]]/2, 
  -Log[W[30]], 3*Log[W[1]] - Log[W[2]] - Log[W[3]]/3 - (4*Log[W[4]])/3 - 
   (4*Log[W[5]])/3 + (2*Log[W[14]])/3 + (4*Log[W[16]])/3 - Log[W[19]], 
  (8*Log[W[1]])/3 - (4*Log[W[3]])/3 - (4*Log[W[4]])/3 - (4*Log[W[5]])/3 + 
   (4*Log[W[16]])/3, -2*Log[W[1]] + (4*Log[W[3]])/3 + (2*Log[W[4]])/3 + 
   (2*Log[W[5]])/3 - (4*Log[W[16]])/3 + (2*Log[W[17]])/3, 
  (-8*Log[W[1]])/3 + (4*Log[W[3]])/3 + (4*Log[W[4]])/3 + (4*Log[W[5]])/3 - 
   (4*Log[W[16]])/3, 0, 4*Log[W[1]] - 2*Log[W[3]] - 2*Log[W[4]] - 
   2*Log[W[5]] + 2*Log[W[16]], -Log[W[2]] + (7*Log[W[3]])/3 + 
   (7*Log[W[4]])/3 + (7*Log[W[5]])/3 - (8*Log[W[14]])/3 - (4*Log[W[16]])/3 - 
   Log[W[17]] - Log[W[19]], Log[W[1]]/3 + Log[W[2]]/3 - Log[W[3]] - 
   (2*Log[W[4]])/3 - (2*Log[W[5]])/3 + (2*Log[W[14]])/3 + (2*Log[W[16]])/3 + 
   Log[W[19]]/3, (4*Log[W[1]])/3 - (4*Log[W[3]])/3 + (4*Log[W[16]])/3 - 
   (4*Log[W[17]])/3, -2*Log[W[1]] + Log[W[3]] + Log[W[4]] + Log[W[5]] - 
   Log[W[16]], -2*Log[W[1]] + Log[W[3]] + Log[W[4]] + Log[W[5]] - Log[W[16]], 
  Log[W[1]]/3 - Log[W[3]]/3 + Log[W[16]]/3 - Log[W[17]]/3, 0, 0, 
  (-8*Log[W[1]])/9 + (10*Log[W[3]])/9 + (10*Log[W[4]])/9 + (10*Log[W[5]])/9 - 
   (4*Log[W[14]])/3 - (10*Log[W[16]])/9, -2*Log[W[1]] + Log[W[3]] + 
   Log[W[4]] + Log[W[5]] - Log[W[16]], (5*Log[W[1]])/3 - Log[W[3]]/3 - 
   (4*Log[W[4]])/3 - (4*Log[W[5]])/3 + Log[W[16]]/3 + Log[W[17]], 
  (4*Log[W[1]])/9 - (2*Log[W[3]])/9 - (2*Log[W[4]])/9 - (2*Log[W[5]])/9 + 
   (2*Log[W[16]])/9, 0, -Log[W[1]] - Log[W[2]] + (7*Log[W[3]])/3 + 
   (4*Log[W[4]])/3 + (4*Log[W[5]])/3 - (2*Log[W[14]])/3 - (4*Log[W[16]])/3 - 
   Log[W[19]], -Log[W[1]] - Log[W[2]] + (7*Log[W[3]])/3 + (4*Log[W[4]])/3 + 
   (4*Log[W[5]])/3 - (2*Log[W[14]])/3 - (4*Log[W[16]])/3 - Log[W[19]], 
  (4*Log[W[1]])/3 - (2*Log[W[3]])/3 - (2*Log[W[4]])/3 - (2*Log[W[5]])/3 + 
   (2*Log[W[16]])/3, (2*Log[W[1]])/3 - Log[W[3]]/3 - Log[W[4]]/3 - 
   Log[W[5]]/3 + Log[W[16]]/3, Log[W[1]] - Log[W[3]] + Log[W[16]] - 
   Log[W[17]], Log[W[1]] - Log[W[3]] + Log[W[16]] - Log[W[17]], 0, 
  (2*Log[W[3]])/3 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (4*Log[W[14]])/3 - 
   (2*Log[W[16]])/3, (-2*Log[W[1]])/3 + Log[W[3]]/3 + Log[W[4]]/3 + 
   Log[W[5]]/3 - Log[W[16]]/3, (-8*Log[W[1]])/3 + (4*Log[W[3]])/3 + 
   (4*Log[W[4]])/3 + (4*Log[W[5]])/3 - (4*Log[W[16]])/3, 
  (4*Log[W[1]])/3 - (2*Log[W[3]])/3 - (2*Log[W[4]])/3 - (2*Log[W[5]])/3 + 
   (2*Log[W[16]])/3, (-4*Log[W[1]])/3 + (2*Log[W[3]])/3 + (2*Log[W[4]])/3 + 
   (2*Log[W[5]])/3 - (2*Log[W[16]])/3, 2*Log[W[2]] - 2*Log[W[3]] - 
   2*Log[W[4]] - 2*Log[W[5]] + 2*Log[W[17]] + 2*Log[W[19]], 
  (-2*Log[W[1]])/3 - (2*Log[W[3]])/3 + (4*Log[W[4]])/3 + (4*Log[W[5]])/3 + 
   (2*Log[W[16]])/3 - 2*Log[W[17]], (-2*Log[W[1]])/3 + Log[W[3]]/3 + 
   Log[W[4]]/3 + Log[W[5]]/3 - Log[W[16]]/3, 
  (-8*Log[W[1]])/3 + (4*Log[W[3]])/3 + (4*Log[W[4]])/3 + (4*Log[W[5]])/3 - 
   (4*Log[W[16]])/3, 4*Log[W[1]] - (5*Log[W[3]])/3 - (5*Log[W[4]])/3 - 
   (5*Log[W[5]])/3 - (2*Log[W[14]])/3 + (5*Log[W[16]])/3, 
  (-4*Log[W[1]])/3 + (2*Log[W[3]])/3 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - 
   (2*Log[W[16]])/3, (8*Log[W[1]])/3 - (4*Log[W[3]])/3 - (4*Log[W[4]])/3 - 
   (4*Log[W[5]])/3 + (4*Log[W[16]])/3, (8*Log[W[1]])/3 - (4*Log[W[3]])/3 - 
   (4*Log[W[4]])/3 - (4*Log[W[5]])/3 + (4*Log[W[16]])/3, 
  (-8*Log[W[1]])/3 + (4*Log[W[3]])/3 + (4*Log[W[4]])/3 + (4*Log[W[5]])/3 - 
   (4*Log[W[16]])/3, (-4*Log[W[1]])/3 + (2*Log[W[3]])/3 + (2*Log[W[4]])/3 + 
   (2*Log[W[5]])/3 - (2*Log[W[16]])/3, (2*Log[W[1]])/3 - Log[W[3]]/3 - 
   Log[W[4]]/3 - Log[W[5]]/3 + Log[W[16]]/3, 0, 
  (-8*Log[W[1]])/3 + (4*Log[W[3]])/3 + (4*Log[W[4]])/3 + (4*Log[W[5]])/3 - 
   (4*Log[W[16]])/3, (2*Log[W[3]])/3 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - 
   (4*Log[W[14]])/3 - (2*Log[W[16]])/3, -Log[W[3]] - Log[W[4]] - Log[W[5]] + 
   2*Log[W[14]] + Log[W[16]], Log[W[3]]/2 + Log[W[4]]/2 + Log[W[5]]/2 - 
   Log[W[14]] - Log[W[16]]/2, (-4*Log[W[3]])/3 - (4*Log[W[4]])/3 - 
   (4*Log[W[5]])/3 + (8*Log[W[14]])/3 + (4*Log[W[16]])/3, 
  Log[W[3]]/3 + Log[W[4]]/3 + Log[W[5]]/3 - (2*Log[W[14]])/3 - Log[W[16]]/3, 
  -Log[W[3]]/3 - Log[W[4]]/3 - Log[W[5]]/3 + (2*Log[W[14]])/3 + Log[W[16]]/3, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-2*Log[W[1]] - Log[W[2]] + 2*Log[W[3]] + 
   2*Log[W[4]] + Log[W[5]] - Log[W[16]] - Log[W[20]] - 3*Log[W[29]] + 
   Log[W[30]], -Log[W[1]]/3 - Log[W[3]]/3 - Log[W[4]]/3 - Log[W[5]]/3 - 
   (2*Log[W[16]])/3 + Log[W[18]] + Log[W[20]] - 3*Log[W[27]] + 3*Log[W[29]] + 
   (2*Log[W[30]])/3, (-11*Log[W[1]])/6 + Log[W[2]]/2 + Log[W[3]]/6 + 
   Log[W[4]]/6 + (2*Log[W[5]])/3 - (7*Log[W[16]])/6 + Log[W[18]]/2 + 
   Log[W[20]] + Log[W[27]]/2 + (7*Log[W[30]])/6, 
  -Log[W[2]]/2 + Log[W[3]]/2 + Log[W[4]]/2 - Log[W[20]]/2 - (3*Log[W[29]])/2, 
  (2*Log[W[1]])/3 + (2*Log[W[2]])/3 - Log[W[3]] - (4*Log[W[4]])/3 - 
   Log[W[5]]/3 + (4*Log[W[14]])/3 + (4*Log[W[16]])/3 - Log[W[18]] - 
   Log[W[19]]/3 + 3*Log[W[27]] + Log[W[28]]/3 - (4*Log[W[30]])/3, 
  -Log[W[3]]/6 - Log[W[4]]/6 - Log[W[5]]/6 + Log[W[14]]/3 + Log[W[16]]/6 - 
   Log[W[27]]/2 - Log[W[28]]/2 - Log[W[29]]/2 - Log[W[30]]/6, 
  -Log[W[1]]/2 - Log[W[2]]/2 + (5*Log[W[3]])/6 + Log[W[4]]/3 + Log[W[5]]/3 + 
   Log[W[14]]/3 - Log[W[16]]/3 - Log[W[19]]/2 + Log[W[30]]/3, -Log[W[28]]/2, 
  -Log[W[1]] + Log[W[2]]/2 + Log[W[3]]/2 + Log[W[4]]/2 - Log[W[11]] - 
   Log[W[16]] + Log[W[18]] + Log[W[20]]/2 - Log[W[29]]/2 + Log[W[30]], 
  -Log[W[1]]/2 + Log[W[2]]/2 + Log[W[3]]/2 + Log[W[4]]/2 - Log[W[11]] - 
   Log[W[16]]/2 + Log[W[18]]/2 - (3*Log[W[27]])/2 + Log[W[30]]/2, 
  -Log[W[4]]/2 - Log[W[5]]/2 - Log[W[16]]/2 + Log[W[17]]/2 + Log[W[18]]/2 + 
   Log[W[20]]/2 + Log[W[26]]/2 + Log[W[27]]/2 - Log[W[29]]/2 + Log[W[30]]/2, 
  Log[W[1]]/2 + Log[W[16]]/2 - Log[W[18]]/2 - Log[W[20]]/2 - Log[W[27]]/2 + 
   Log[W[29]]/2 - Log[W[30]]/2, Log[W[1]] + Log[W[16]] - Log[W[18]] - 
   Log[W[20]] - Log[W[30]], Log[W[3]]/2 + Log[W[4]]/2 + Log[W[5]]/2 + 
   Log[W[16]]/2 - Log[W[30]]/2 - Log[W[31]], -Log[W[1]] - Log[W[2]] - 
   (3*Log[W[3]])/2 - (3*Log[W[4]])/2 - (3*Log[W[5]])/2 + Log[W[16]]/2 - 
   Log[W[30]]/2 + 2*Log[W[31]], (3*Log[W[1]])/2 - Log[W[2]]/2 - Log[W[3]]/6 - 
   (2*Log[W[4]])/3 - (2*Log[W[5]])/3 + Log[W[14]]/3 + (2*Log[W[16]])/3 - 
   Log[W[19]]/2 + Log[W[28]]/2 - (2*Log[W[30]])/3, 
  (4*Log[W[1]])/3 - (2*Log[W[3]])/3 - (2*Log[W[4]])/3 - (2*Log[W[5]])/3 + 
   (2*Log[W[16]])/3 - (2*Log[W[30]])/3, -Log[W[1]] + (2*Log[W[3]])/3 + 
   Log[W[4]]/3 + Log[W[5]]/3 - (2*Log[W[16]])/3 + Log[W[17]]/3 + 
   Log[W[26]]/3 + (2*Log[W[30]])/3, (-4*Log[W[1]])/3 + (2*Log[W[3]])/3 + 
   (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (2*Log[W[16]])/3 + (2*Log[W[30]])/3, 
  0, 2*Log[W[1]] - Log[W[3]] - Log[W[4]] - Log[W[5]] + Log[W[16]] - 
   Log[W[30]], -Log[W[2]]/2 + (7*Log[W[3]])/6 + (7*Log[W[4]])/6 + 
   (7*Log[W[5]])/6 - (4*Log[W[14]])/3 - (2*Log[W[16]])/3 - Log[W[17]]/2 - 
   Log[W[19]]/2 - Log[W[26]]/2 + Log[W[28]]/2 + (2*Log[W[30]])/3, 
  Log[W[1]]/6 + Log[W[2]]/6 - Log[W[3]]/2 - Log[W[4]]/3 - Log[W[5]]/3 + 
   Log[W[14]]/3 + Log[W[16]]/3 + Log[W[19]]/6 - Log[W[28]]/6 - Log[W[30]]/3, 
  (2*Log[W[1]])/3 - (2*Log[W[3]])/3 + (2*Log[W[16]])/3 - (2*Log[W[17]])/3 - 
   (2*Log[W[26]])/3 - (2*Log[W[30]])/3, -Log[W[1]] + Log[W[3]]/2 + 
   Log[W[4]]/2 + Log[W[5]]/2 - Log[W[16]]/2 + Log[W[30]]/2, 
  -Log[W[1]] + Log[W[3]]/2 + Log[W[4]]/2 + Log[W[5]]/2 - Log[W[16]]/2 + 
   Log[W[30]]/2, Log[W[1]]/6 - Log[W[3]]/6 + Log[W[16]]/6 - Log[W[17]]/6 - 
   Log[W[26]]/6 - Log[W[30]]/6, 0, 0, (-4*Log[W[1]])/9 + (5*Log[W[3]])/9 + 
   (5*Log[W[4]])/9 + (5*Log[W[5]])/9 - (2*Log[W[14]])/3 - (5*Log[W[16]])/9 + 
   (5*Log[W[30]])/9, -Log[W[1]] + Log[W[3]]/2 + Log[W[4]]/2 + Log[W[5]]/2 - 
   Log[W[16]]/2 + Log[W[30]]/2, (5*Log[W[1]])/6 - Log[W[3]]/6 - 
   (2*Log[W[4]])/3 - (2*Log[W[5]])/3 + Log[W[16]]/6 + Log[W[17]]/2 + 
   Log[W[26]]/2 - Log[W[30]]/6, (2*Log[W[1]])/9 - Log[W[3]]/9 - Log[W[4]]/9 - 
   Log[W[5]]/9 + Log[W[16]]/9 - Log[W[30]]/9, 0, 
  -Log[W[1]]/2 - Log[W[2]]/2 + (7*Log[W[3]])/6 + (2*Log[W[4]])/3 + 
   (2*Log[W[5]])/3 - Log[W[14]]/3 - (2*Log[W[16]])/3 - Log[W[19]]/2 + 
   Log[W[28]]/2 + (2*Log[W[30]])/3, -Log[W[1]]/2 - Log[W[2]]/2 + 
   (7*Log[W[3]])/6 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - Log[W[14]]/3 - 
   (2*Log[W[16]])/3 - Log[W[19]]/2 + Log[W[28]]/2 + (2*Log[W[30]])/3, 
  (2*Log[W[1]])/3 - Log[W[3]]/3 - Log[W[4]]/3 - Log[W[5]]/3 + Log[W[16]]/3 - 
   Log[W[30]]/3, Log[W[1]]/3 - Log[W[3]]/6 - Log[W[4]]/6 - Log[W[5]]/6 + 
   Log[W[16]]/6 - Log[W[30]]/6, Log[W[1]]/2 - Log[W[3]]/2 + Log[W[16]]/2 - 
   Log[W[17]]/2 - Log[W[26]]/2 - Log[W[30]]/2, Log[W[1]]/2 - Log[W[3]]/2 + 
   Log[W[16]]/2 - Log[W[17]]/2 - Log[W[26]]/2 - Log[W[30]]/2, 0, 
  Log[W[3]]/3 + Log[W[4]]/3 + Log[W[5]]/3 - (2*Log[W[14]])/3 - Log[W[16]]/3 + 
   Log[W[30]]/3, -Log[W[1]]/3 + Log[W[3]]/6 + Log[W[4]]/6 + Log[W[5]]/6 - 
   Log[W[16]]/6 + Log[W[30]]/6, (-4*Log[W[1]])/3 + (2*Log[W[3]])/3 + 
   (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (2*Log[W[16]])/3 + (2*Log[W[30]])/3, 
  (2*Log[W[1]])/3 - Log[W[3]]/3 - Log[W[4]]/3 - Log[W[5]]/3 + Log[W[16]]/3 - 
   Log[W[30]]/3, (-2*Log[W[1]])/3 + Log[W[3]]/3 + Log[W[4]]/3 + Log[W[5]]/3 - 
   Log[W[16]]/3 + Log[W[30]]/3, Log[W[2]] - Log[W[3]] - Log[W[4]] - 
   Log[W[5]] + Log[W[17]] + Log[W[19]] + Log[W[26]] - Log[W[28]], 
  -Log[W[1]]/3 - Log[W[3]]/3 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 + 
   Log[W[16]]/3 - Log[W[17]] - Log[W[26]] - Log[W[30]]/3, 
  -Log[W[1]]/3 + Log[W[3]]/6 + Log[W[4]]/6 + Log[W[5]]/6 - Log[W[16]]/6 + 
   Log[W[30]]/6, (-4*Log[W[1]])/3 + (2*Log[W[3]])/3 + (2*Log[W[4]])/3 + 
   (2*Log[W[5]])/3 - (2*Log[W[16]])/3 + (2*Log[W[30]])/3, 
  2*Log[W[1]] - (5*Log[W[3]])/6 - (5*Log[W[4]])/6 - (5*Log[W[5]])/6 - 
   Log[W[14]]/3 + (5*Log[W[16]])/6 - (5*Log[W[30]])/6, 
  (-2*Log[W[1]])/3 + Log[W[3]]/3 + Log[W[4]]/3 + Log[W[5]]/3 - Log[W[16]]/3 + 
   Log[W[30]]/3, (4*Log[W[1]])/3 - (2*Log[W[3]])/3 - (2*Log[W[4]])/3 - 
   (2*Log[W[5]])/3 + (2*Log[W[16]])/3 - (2*Log[W[30]])/3, 
  (4*Log[W[1]])/3 - (2*Log[W[3]])/3 - (2*Log[W[4]])/3 - (2*Log[W[5]])/3 + 
   (2*Log[W[16]])/3 - (2*Log[W[30]])/3, (-4*Log[W[1]])/3 + (2*Log[W[3]])/3 + 
   (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (2*Log[W[16]])/3 + (2*Log[W[30]])/3, 
  (-2*Log[W[1]])/3 + Log[W[3]]/3 + Log[W[4]]/3 + Log[W[5]]/3 - Log[W[16]]/3 + 
   Log[W[30]]/3, Log[W[1]]/3 - Log[W[3]]/6 - Log[W[4]]/6 - Log[W[5]]/6 + 
   Log[W[16]]/6 - Log[W[30]]/6, 0, (-4*Log[W[1]])/3 + (2*Log[W[3]])/3 + 
   (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (2*Log[W[16]])/3 + (2*Log[W[30]])/3, 
  Log[W[3]]/3 + Log[W[4]]/3 + Log[W[5]]/3 - (2*Log[W[14]])/3 - Log[W[16]]/3 + 
   Log[W[30]]/3, -Log[W[3]]/2 - Log[W[4]]/2 - Log[W[5]]/2 + Log[W[14]] + 
   Log[W[16]]/2 - Log[W[30]]/2, Log[W[3]]/4 + Log[W[4]]/4 + Log[W[5]]/4 - 
   Log[W[14]]/2 - Log[W[16]]/4 + Log[W[30]]/4, 
  (-2*Log[W[3]])/3 - (2*Log[W[4]])/3 - (2*Log[W[5]])/3 + (4*Log[W[14]])/3 + 
   (2*Log[W[16]])/3 - (2*Log[W[30]])/3, Log[W[3]]/6 + Log[W[4]]/6 + 
   Log[W[5]]/6 - Log[W[14]]/3 - Log[W[16]]/6 + Log[W[30]]/6, 
  -Log[W[3]]/6 - Log[W[4]]/6 - Log[W[5]]/6 + Log[W[14]]/3 + Log[W[16]]/6 - 
   Log[W[30]]/6, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, Log[W[4]]/3 - Log[W[7]]/3 - Log[W[14]]/3 + Log[W[19]]/3, 
  (-2*Log[W[4]])/3 + (2*Log[W[7]])/3 + (2*Log[W[14]])/3 - (2*Log[W[19]])/3, 
  0, 0, 0, 0, 0, 0, 0, 0, (-2*Log[W[4]])/3 + 2*Log[W[5]] - (4*Log[W[7]])/3 - 
   (4*Log[W[14]])/3 - (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 
  -Log[W[4]]/3 + Log[W[7]]/3 + Log[W[14]]/3 - Log[W[19]]/3, 0, 0, 0, 0, 0, 0, 
  0, (4*Log[W[4]])/3 - (4*Log[W[7]])/3 + (2*Log[W[14]])/3 - (2*Log[W[19]])/3, 
  0, 0, 0, 0, (2*Log[W[4]])/3 - (2*Log[W[7]])/3 - (2*Log[W[14]])/3 + 
   (2*Log[W[19]])/3, (2*Log[W[4]])/3 - (2*Log[W[7]])/3 - (2*Log[W[14]])/3 + 
   (2*Log[W[19]])/3, 0, 0, 0, 0, 0, (-2*Log[W[4]])/3 + (2*Log[W[7]])/3 + 
   (2*Log[W[14]])/3 - (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[4]] + 2*Log[W[7]], -Log[W[4]]/3 + Log[W[7]]/3 + Log[W[14]]/3 - 
   Log[W[19]]/3, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Log[W[4]])/3 + (2*Log[W[7]])/3 + 
   (2*Log[W[14]])/3 - (2*Log[W[19]])/3, Log[W[4]] - Log[W[7]] - Log[W[14]] + 
   Log[W[19]], -Log[W[4]]/2 + Log[W[7]]/2 + Log[W[14]]/2 - Log[W[19]]/2, 
  (4*Log[W[4]])/3 - (4*Log[W[7]])/3 - (4*Log[W[14]])/3 + (4*Log[W[19]])/3, 
  -Log[W[4]]/3 + Log[W[7]]/3 + Log[W[14]]/3 - Log[W[19]]/3, 
  Log[W[4]]/3 - Log[W[7]]/3 - Log[W[14]]/3 + Log[W[19]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0}, {2*Log[W[4]] - 2*Log[W[18]], (4*Log[W[4]])/3 - (4*Log[W[18]])/3, 
  (4*Log[W[4]])/3 - (4*Log[W[18]])/3, 0, (2*Log[W[1]])/3 - (2*Log[W[3]])/3 - 
   (8*Log[W[4]])/3 + (8*Log[W[18]])/3, 0, 0, 0, Log[W[4]] - Log[W[18]], 
  Log[W[4]] - Log[W[18]], 0, 0, 0, 0, 0, -2*Log[W[4]] + 2*Log[W[18]], 
  (-3*Log[W[1]])/2 - Log[W[3]]/2 - (10*Log[W[4]])/3 + 4*Log[W[13]] - 
   (2*Log[W[18]])/3, (2*Log[W[4]])/3 - (2*Log[W[18]])/3, 
  (4*Log[W[4]])/3 - (4*Log[W[18]])/3, 0, -2*Log[W[4]] + 2*Log[W[18]], 0, 0, 
  0, -Log[W[4]] + Log[W[18]], Log[W[1]]/2 - Log[W[3]]/2 - Log[W[4]] + 
   Log[W[18]], 0, 0, 0, (4*Log[W[4]])/9 - (4*Log[W[18]])/9, 
  -Log[W[1]] + Log[W[3]] + Log[W[4]] - Log[W[18]], 
  (-4*Log[W[4]])/3 + (4*Log[W[18]])/3, (-2*Log[W[4]])/9 + (2*Log[W[18]])/9, 
  0, 0, 0, (2*Log[W[1]])/3 - (2*Log[W[3]])/3 + (2*Log[W[4]])/3 - 
   (2*Log[W[18]])/3, Log[W[1]]/3 - Log[W[3]]/3 + Log[W[4]]/3 - Log[W[18]]/3, 
  0, 0, 0, 0, Log[W[4]]/3 - Log[W[18]]/3, (4*Log[W[4]])/3 - (4*Log[W[18]])/3, 
  (-2*Log[W[4]])/3 + (2*Log[W[18]])/3, (2*Log[W[4]])/3 - (2*Log[W[18]])/3, 0, 
  (-2*Log[W[4]])/3 + (2*Log[W[18]])/3, Log[W[4]]/3 - Log[W[18]]/3, 
  (-2*Log[W[4]])/3 + (2*Log[W[18]])/3, -2*Log[W[4]] + 2*Log[W[18]], 
  (2*Log[W[4]])/3 - (2*Log[W[18]])/3, (-4*Log[W[4]])/3 + (4*Log[W[18]])/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[18]])/3, (4*Log[W[4]])/3 - (4*Log[W[18]])/3, 
  (2*Log[W[4]])/3 - (2*Log[W[18]])/3, -Log[W[4]]/3 + Log[W[18]]/3, 0, 
  (4*Log[W[4]])/3 - (4*Log[W[18]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, Log[W[7]]/3 - Log[W[18]]/3, 
  (-2*Log[W[7]])/3 + (2*Log[W[18]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*Log[W[7]])/3 - (4*Log[W[18]])/3, 0, -2*Log[W[2]] - 2*Log[W[18]] + 
   2*Log[W[20]], 0, 0, 0, -Log[W[7]]/3 + Log[W[18]]/3, 0, 
  2*Log[W[2]] - 2*Log[W[25]], 0, 0, 0, 0, 0, -2*Log[W[2]] + (4*Log[W[7]])/3 - 
   (4*Log[W[18]])/3 + 2*Log[W[25]], 0, 0, 0, 0, 
  (2*Log[W[7]])/3 - (2*Log[W[18]])/3, (2*Log[W[7]])/3 - (2*Log[W[18]])/3, 0, 
  0, 0, 0, 0, (-2*Log[W[7]])/3 + (2*Log[W[18]])/3, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[7]] + 2*Log[W[18]], -Log[W[7]]/3 + Log[W[18]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0, (-2*Log[W[7]])/3 + (2*Log[W[18]])/3, Log[W[7]] - Log[W[18]], 
  -Log[W[7]]/2 + Log[W[18]]/2, (4*Log[W[7]])/3 - (4*Log[W[18]])/3, 
  -Log[W[7]]/3 + Log[W[18]]/3, Log[W[7]]/3 - Log[W[18]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 2*Log[W[2]] - 2*Log[W[19]], Log[W[7]]/3 - Log[W[18]]/3, 
  (-2*Log[W[7]])/3 + (2*Log[W[18]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[W[2]])/2 - (3*Log[W[4]])/2 + (3*Log[W[5]])/2 + (4*Log[W[7]])/3 + 
   Log[W[18]]/6 - (3*Log[W[19]])/2 - (3*Log[W[20]])/2 - (3*Log[W[27]])/2 - 
   (3*Log[W[28]])/2 - (3*Log[W[29]])/2, (3*Log[W[4]])/2 - (3*Log[W[5]])/2 - 
   (3*Log[W[18]])/2 + (3*Log[W[20]])/2 - (3*Log[W[27]])/2 - 
   (3*Log[W[28]])/2 - (3*Log[W[29]])/2, Log[W[1]] - Log[W[4]] + 2*Log[W[7]] - 
   Log[W[19]] - Log[W[20]], -Log[W[1]] - Log[W[2]]/2 - Log[W[4]]/2 + 
   (3*Log[W[5]])/2 - 2*Log[W[7]] - Log[W[18]]/2 - Log[W[19]]/2 + 
   (3*Log[W[20]])/2 + (3*Log[W[27]])/2 + (3*Log[W[28]])/2 + (3*Log[W[29]])/2, 
  (3*Log[W[2]])/2 - (3*Log[W[4]])/2 + (3*Log[W[5]])/2 - (3*Log[W[18]])/2 - 
   (3*Log[W[19]])/2 + (3*Log[W[20]])/2 - (3*Log[W[27]])/2 - 
   (3*Log[W[28]])/2 - (3*Log[W[29]])/2, -3*Log[W[27]] - 3*Log[W[28]] - 
   3*Log[W[29]], -Log[W[7]]/3 + Log[W[18]]/3, 0, 2*Log[W[19]] - 2*Log[W[25]], 
  2*Log[W[2]] - 2*Log[W[19]], (3*Log[W[2]])/2 - (3*Log[W[19]])/2, 0, 0, 0, 
  2*Log[W[2]] + (4*Log[W[7]])/3 - (4*Log[W[18]])/3 - 4*Log[W[19]] + 
   2*Log[W[25]], 0, -3*Log[W[2]] + 3*Log[W[19]], Log[W[2]] - Log[W[19]], 0, 
  (2*Log[W[7]])/3 - (2*Log[W[18]])/3, (2*Log[W[7]])/3 - (2*Log[W[18]])/3, 
  -2*Log[W[2]] + 2*Log[W[19]], -Log[W[2]] + Log[W[19]], 0, 0, 0, 
  (-2*Log[W[7]])/3 + (2*Log[W[18]])/3, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[7]] + 2*Log[W[18]], -Log[W[7]]/3 + Log[W[18]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0, (-2*Log[W[7]])/3 + (2*Log[W[18]])/3, Log[W[7]] - Log[W[18]], 
  -Log[W[7]]/2 + Log[W[18]]/2, (4*Log[W[7]])/3 - (4*Log[W[18]])/3, 
  -Log[W[7]]/3 + Log[W[18]]/3, Log[W[7]]/3 - Log[W[18]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-2*Log[W[16]] + 2*Log[W[19]], (-4*Log[W[16]])/3 + (4*Log[W[19]])/3, 
  (-4*Log[W[16]])/3 + (4*Log[W[19]])/3, 0, (-8*Log[W[2]])/3 + 
   (8*Log[W[16]])/3, -Log[W[14]]/3 + Log[W[16]]/3, 
  (2*Log[W[14]])/3 - (2*Log[W[16]])/3, 0, -Log[W[16]] + Log[W[19]], 
  -Log[W[16]] + Log[W[19]], 0, 0, 0, 0, 0, (-4*Log[W[14]])/3 + 
   (10*Log[W[16]])/3 - 2*Log[W[19]], (4*Log[W[16]])/3 - (4*Log[W[19]])/3, 
  (-2*Log[W[16]])/3 + (2*Log[W[19]])/3, (-4*Log[W[16]])/3 + (4*Log[W[19]])/3, 
  -Log[W[1]] - 2*Log[W[2]] + Log[W[16]], 2*Log[W[16]] - 2*Log[W[19]], 
  Log[W[14]]/3 - Log[W[16]]/3, 0, -2*Log[W[19]] + 2*Log[W[25]], 
  -2*Log[W[2]] + Log[W[16]] + Log[W[19]], -2*Log[W[2]] + Log[W[16]] + 
   Log[W[19]], 0, 0, 0, (-8*Log[W[2]])/3 + (2*Log[W[14]])/3 + 
   (2*Log[W[16]])/9 + (2*Log[W[17]])/3 + (28*Log[W[19]])/9 - 2*Log[W[25]], 
  -2*Log[W[16]] + Log[W[17]] + Log[W[19]], 2*Log[W[2]] + Log[W[16]]/3 + 
   Log[W[17]] - (10*Log[W[19]])/3, (-2*Log[W[2]])/3 + (5*Log[W[16]])/9 - 
   Log[W[17]]/3 + (4*Log[W[19]])/9, 0, (-2*Log[W[14]])/3 + (2*Log[W[16]])/3, 
  (-2*Log[W[14]])/3 + (2*Log[W[16]])/3, (4*Log[W[2]])/3 - (2*Log[W[16]])/3 - 
   (2*Log[W[19]])/3, (2*Log[W[2]])/3 - Log[W[16]]/3 - Log[W[19]]/3, 0, 0, 0, 
  (2*Log[W[14]])/3 - (2*Log[W[16]])/3, -Log[W[16]]/3 + Log[W[19]]/3, 
  (-4*Log[W[16]])/3 + (4*Log[W[19]])/3, (2*Log[W[16]])/3 - (2*Log[W[19]])/3, 
  (-2*Log[W[16]])/3 + (2*Log[W[19]])/3, 0, (2*Log[W[16]])/3 - 
   (2*Log[W[19]])/3, -Log[W[16]]/3 + Log[W[19]]/3, 
  (-4*Log[W[16]])/3 + (4*Log[W[19]])/3, Log[W[14]]/3 + (5*Log[W[16]])/3 - 
   2*Log[W[19]], (-2*Log[W[16]])/3 + (2*Log[W[19]])/3, 
  (4*Log[W[16]])/3 - (4*Log[W[19]])/3, (4*Log[W[16]])/3 - (4*Log[W[19]])/3, 
  (-4*Log[W[16]])/3 + (4*Log[W[19]])/3, (-2*Log[W[16]])/3 + (2*Log[W[19]])/3, 
  Log[W[16]]/3 - Log[W[19]]/3, 0, (-4*Log[W[16]])/3 + (4*Log[W[19]])/3, 
  (2*Log[W[14]])/3 - (2*Log[W[16]])/3, -Log[W[14]] + Log[W[16]], 
  Log[W[14]]/2 - Log[W[16]]/2, (-4*Log[W[14]])/3 + (4*Log[W[16]])/3, 
  Log[W[14]]/3 - Log[W[16]]/3, -Log[W[14]]/3 + Log[W[16]]/3, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-Log[W[4]] + Log[W[16]] + Log[W[18]] - Log[W[19]] + Log[W[27]] + 
   Log[W[28]] - Log[W[30]], (-2*Log[W[4]])/3 + (2*Log[W[16]])/3 + 
   (2*Log[W[18]])/3 - (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + 
   (2*Log[W[28]])/3 - (2*Log[W[30]])/3, (-2*Log[W[4]])/3 + (2*Log[W[16]])/3 + 
   (2*Log[W[18]])/3 - (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + 
   (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 0, -Log[W[1]]/3 + (7*Log[W[2]])/3 + 
   Log[W[3]]/3 + (4*Log[W[4]])/3 - (4*Log[W[16]])/3 - (4*Log[W[18]])/3 - 
   Log[W[19]] - (4*Log[W[27]])/3 - Log[W[28]] + (4*Log[W[30]])/3, 
  -Log[W[4]]/6 + Log[W[7]]/3 + Log[W[14]]/3 - Log[W[16]]/6 - Log[W[18]]/6 - 
   Log[W[19]]/6 - Log[W[27]]/6 - Log[W[28]]/6 + Log[W[30]]/6, 
  Log[W[4]]/3 - (2*Log[W[7]])/3 - (2*Log[W[14]])/3 + Log[W[16]]/3 + 
   Log[W[18]]/3 + Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  0, -Log[W[4]]/2 + Log[W[16]]/2 + Log[W[18]]/2 - Log[W[19]]/2 + 
   Log[W[27]]/2 + Log[W[28]]/2 - Log[W[30]]/2, -Log[W[4]]/2 + Log[W[16]]/2 + 
   Log[W[18]]/2 - Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]]/2 - Log[W[30]]/2, 
  0, 0, 0, 0, 0, -Log[W[1]]/2 - Log[W[4]]/6 + (4*Log[W[7]])/3 + 
   (4*Log[W[14]])/3 - (5*Log[W[16]])/3 - (5*Log[W[18]])/3 - Log[W[19]]/6 - 
   Log[W[20]]/2 - (5*Log[W[27]])/3 - (13*Log[W[28]])/6 - Log[W[29]]/2 + 
   (5*Log[W[30]])/3 + Log[W[31]], Log[W[1]]/4 - (3*Log[W[2]])/4 + 
   Log[W[3]]/4 + (5*Log[W[4]])/3 - Log[W[5]]/2 - 2*Log[W[13]] - 
   (2*Log[W[16]])/3 - (7*Log[W[18]])/6 - Log[W[19]]/12 + Log[W[20]] - 
   (7*Log[W[27]])/6 - (17*Log[W[28]])/12 - Log[W[29]] + (2*Log[W[30]])/3 + 
   Log[W[31]], Log[W[1]]/2 - (5*Log[W[4]])/6 + Log[W[7]] + Log[W[16]]/3 + 
   Log[W[18]]/3 - (5*Log[W[19]])/6 - Log[W[20]]/2 + Log[W[27]]/3 - 
   Log[W[28]]/6 - Log[W[29]]/2 - Log[W[30]]/3, Log[W[2]]/2 - Log[W[4]]/6 + 
   Log[W[5]]/2 - Log[W[7]] + (2*Log[W[16]])/3 + (7*Log[W[18]])/6 - 
   Log[W[19]]/6 + Log[W[20]]/2 + (7*Log[W[27]])/6 + (7*Log[W[28]])/6 + 
   Log[W[29]]/2 - (2*Log[W[30]])/3 - Log[W[31]], 
  Log[W[2]] - (3*Log[W[4]])/2 + Log[W[5]] - Log[W[16]]/2 - (3*Log[W[18]])/2 - 
   (3*Log[W[19]])/2 + Log[W[20]] - (3*Log[W[27]])/2 - (3*Log[W[28]])/2 - 
   Log[W[29]] + Log[W[30]]/2 + Log[W[31]], -Log[W[1]] - (3*Log[W[2]])/2 - 
   Log[W[4]]/2 + Log[W[5]]/2 - Log[W[16]] - (5*Log[W[18]])/2 - Log[W[19]]/2 + 
   Log[W[20]]/2 - (5*Log[W[27]])/2 - (5*Log[W[28]])/2 - (3*Log[W[29]])/2 + 
   Log[W[30]] + 2*Log[W[31]], Log[W[4]]/6 - Log[W[7]]/3 - Log[W[14]]/3 + 
   Log[W[16]]/6 + Log[W[18]]/6 + Log[W[19]]/6 + Log[W[27]]/6 + Log[W[28]]/6 - 
   Log[W[30]]/6, 0, 2*Log[W[19]] - 2*Log[W[25]], 
  2*Log[W[2]] + Log[W[4]]/2 - Log[W[16]]/2 - Log[W[18]]/2 - 
   (3*Log[W[19]])/2 - Log[W[27]]/2 - Log[W[28]]/2 + Log[W[30]]/2, 
  -Log[W[1]]/4 + (7*Log[W[2]])/4 + Log[W[3]]/4 + Log[W[4]]/2 - Log[W[16]]/2 - 
   Log[W[18]]/2 - (5*Log[W[19]])/4 - Log[W[27]]/2 - Log[W[28]]/4 + 
   Log[W[30]]/2, 0, 0, 0, (7*Log[W[2]])/3 - (8*Log[W[4]])/9 + 
   (4*Log[W[7]])/3 - (2*Log[W[14]])/3 - Log[W[16]]/9 - Log[W[17]]/3 - 
   (4*Log[W[18]])/9 - (29*Log[W[19]])/9 + 2*Log[W[25]] - Log[W[26]]/3 - 
   (4*Log[W[27]])/9 - Log[W[28]]/9 + Log[W[30]]/9, 
  Log[W[1]]/2 - Log[W[3]]/2 - Log[W[4]]/2 + Log[W[16]] - Log[W[17]]/2 + 
   Log[W[18]]/2 - Log[W[19]]/2 - Log[W[26]]/2 + Log[W[27]]/2 + Log[W[28]]/2 - 
   Log[W[30]], (-5*Log[W[2]])/2 + (2*Log[W[4]])/3 - Log[W[16]]/6 - 
   Log[W[17]]/2 - (2*Log[W[18]])/3 + (19*Log[W[19]])/6 - Log[W[26]]/2 - 
   (2*Log[W[27]])/3 - Log[W[28]]/6 + Log[W[30]]/6, 
  (5*Log[W[2]])/6 + Log[W[4]]/9 - (5*Log[W[16]])/18 + Log[W[17]]/6 - 
   Log[W[18]]/9 - (13*Log[W[19]])/18 + Log[W[26]]/6 - Log[W[27]]/9 - 
   (5*Log[W[28]])/18 + (5*Log[W[30]])/18, 0, -Log[W[4]]/3 + (2*Log[W[7]])/3 + 
   (2*Log[W[14]])/3 - Log[W[16]]/3 - Log[W[18]]/3 - Log[W[19]]/3 - 
   Log[W[27]]/3 - Log[W[28]]/3 + Log[W[30]]/3, 
  -Log[W[4]]/3 + (2*Log[W[7]])/3 + (2*Log[W[14]])/3 - Log[W[16]]/3 - 
   Log[W[18]]/3 - Log[W[19]]/3 - Log[W[27]]/3 - Log[W[28]]/3 + Log[W[30]]/3, 
  -Log[W[1]]/3 - (5*Log[W[2]])/3 + Log[W[3]]/3 - Log[W[4]]/3 + Log[W[16]]/3 + 
   Log[W[18]]/3 + (4*Log[W[19]])/3 + Log[W[27]]/3 + (2*Log[W[28]])/3 - 
   Log[W[30]]/3, -Log[W[1]]/6 - (5*Log[W[2]])/6 + Log[W[3]]/6 - Log[W[4]]/6 + 
   Log[W[16]]/6 + Log[W[18]]/6 + (2*Log[W[19]])/3 + Log[W[27]]/6 + 
   Log[W[28]]/3 - Log[W[30]]/6, 0, 0, 0, Log[W[4]]/3 - (2*Log[W[7]])/3 - 
   (2*Log[W[14]])/3 + Log[W[16]]/3 + Log[W[18]]/3 + Log[W[19]]/3 + 
   Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, -Log[W[4]]/6 + Log[W[16]]/6 + 
   Log[W[18]]/6 - Log[W[19]]/6 + Log[W[27]]/6 + Log[W[28]]/6 - Log[W[30]]/6, 
  (-2*Log[W[4]])/3 + (2*Log[W[16]])/3 + (2*Log[W[18]])/3 - (2*Log[W[19]])/3 + 
   (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  Log[W[4]]/3 - Log[W[16]]/3 - Log[W[18]]/3 + Log[W[19]]/3 - Log[W[27]]/3 - 
   Log[W[28]]/3 + Log[W[30]]/3, -Log[W[4]]/3 + Log[W[16]]/3 + Log[W[18]]/3 - 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 0, 
  Log[W[4]]/3 - Log[W[16]]/3 - Log[W[18]]/3 + Log[W[19]]/3 - Log[W[27]]/3 - 
   Log[W[28]]/3 + Log[W[30]]/3, -Log[W[4]]/6 + Log[W[16]]/6 + Log[W[18]]/6 - 
   Log[W[19]]/6 + Log[W[27]]/6 + Log[W[28]]/6 - Log[W[30]]/6, 
  (4*Log[W[4]])/3 - 2*Log[W[7]] + (2*Log[W[16]])/3 + (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  (7*Log[W[4]])/6 - Log[W[7]]/3 - Log[W[14]]/3 - (5*Log[W[16]])/6 - 
   (5*Log[W[18]])/6 + (7*Log[W[19]])/6 - (5*Log[W[27]])/6 - 
   (5*Log[W[28]])/6 + (5*Log[W[30]])/6, -Log[W[4]]/3 + Log[W[16]]/3 + 
   Log[W[18]]/3 - Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  (2*Log[W[4]])/3 - (2*Log[W[16]])/3 - (2*Log[W[18]])/3 + (2*Log[W[19]])/3 - 
   (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + (2*Log[W[30]])/3, 
  (2*Log[W[4]])/3 - (2*Log[W[16]])/3 - (2*Log[W[18]])/3 + (2*Log[W[19]])/3 - 
   (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + (2*Log[W[30]])/3, 
  (-2*Log[W[4]])/3 + (2*Log[W[16]])/3 + (2*Log[W[18]])/3 - (2*Log[W[19]])/3 + 
   (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  -Log[W[4]]/3 + Log[W[16]]/3 + Log[W[18]]/3 - Log[W[19]]/3 + Log[W[27]]/3 + 
   Log[W[28]]/3 - Log[W[30]]/3, Log[W[4]]/6 - Log[W[16]]/6 - Log[W[18]]/6 + 
   Log[W[19]]/6 - Log[W[27]]/6 - Log[W[28]]/6 + Log[W[30]]/6, 0, 
  (-2*Log[W[4]])/3 + (2*Log[W[16]])/3 + (2*Log[W[18]])/3 - (2*Log[W[19]])/3 + 
   (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  Log[W[4]]/3 - (2*Log[W[7]])/3 - (2*Log[W[14]])/3 + Log[W[16]]/3 + 
   Log[W[18]]/3 + Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  -Log[W[4]]/2 + Log[W[7]] + Log[W[14]] - Log[W[16]]/2 - Log[W[18]]/2 - 
   Log[W[19]]/2 - Log[W[27]]/2 - Log[W[28]]/2 + Log[W[30]]/2, 
  Log[W[4]]/4 - Log[W[7]]/2 - Log[W[14]]/2 + Log[W[16]]/4 + Log[W[18]]/4 + 
   Log[W[19]]/4 + Log[W[27]]/4 + Log[W[28]]/4 - Log[W[30]]/4, 
  (-2*Log[W[4]])/3 + (4*Log[W[7]])/3 + (4*Log[W[14]])/3 - (2*Log[W[16]])/3 - 
   (2*Log[W[18]])/3 - (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - 
   (2*Log[W[28]])/3 + (2*Log[W[30]])/3, Log[W[4]]/6 - Log[W[7]]/3 - 
   Log[W[14]]/3 + Log[W[16]]/6 + Log[W[18]]/6 + Log[W[19]]/6 + Log[W[27]]/6 + 
   Log[W[28]]/6 - Log[W[30]]/6, -Log[W[4]]/6 + Log[W[7]]/3 + Log[W[14]]/3 - 
   Log[W[16]]/6 - Log[W[18]]/6 - Log[W[19]]/6 - Log[W[27]]/6 - Log[W[28]]/6 + 
   Log[W[30]]/6, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -Log[W[2]]/6 + Log[W[7]]/6, Log[W[2]]/3 - Log[W[7]]/3, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*Log[W[2]])/3 + (2*Log[W[7]])/3, 0, 0, 0, 0, 0, 
  (-5*Log[W[2]])/6 - (7*Log[W[7]])/6, 0, 0, 0, 0, 0, 0, 0, 
  (-2*Log[W[2]])/3 + (2*Log[W[7]])/3, 0, 0, 0, 0, -Log[W[2]]/3 + Log[W[7]]/3, 
  -Log[W[2]]/3 + Log[W[7]]/3, 0, 0, 0, 0, 0, Log[W[2]]/3 - Log[W[7]]/3, 0, 0, 
  0, 0, 0, 0, 0, Log[W[2]] - Log[W[7]], Log[W[2]]/6 - Log[W[7]]/6, 0, 0, 0, 
  0, 0, 0, 0, 0, Log[W[2]]/3 - Log[W[7]]/3, -Log[W[2]]/2 + Log[W[7]]/2, 
  Log[W[2]]/4 - Log[W[7]]/4, (-2*Log[W[2]])/3 + (2*Log[W[7]])/3, 
  Log[W[2]]/6 - Log[W[7]]/6, -Log[W[2]]/6 + Log[W[7]]/6, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, -2*Log[W[5]] + 4*Log[W[14]] - 2*Log[W[19]], 
  Log[W[2]]/2 - Log[W[7]]/2, -Log[W[2]] + Log[W[7]], 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[W[2]] + 3*Log[W[5]] - 2*Log[W[7]] - 3*Log[W[14]], 0, 0, 0, 0, 0, 
  (5*Log[W[2]])/2 + 3*Log[W[5]] - (5*Log[W[7]])/2 - 3*Log[W[14]], 
  -2*Log[W[4]] + Log[W[5]] + Log[W[14]] - 2*Log[W[19]], 0, 0, 0, 0, 0, 0, 
  2*Log[W[2]] - 2*Log[W[7]], 0, 0, 0, 0, Log[W[2]] - Log[W[7]], 
  Log[W[2]] - Log[W[7]], 0, 0, 0, 0, 0, -Log[W[2]] + Log[W[7]], 0, 0, 0, 0, 
  0, 0, 0, -3*Log[W[2]] + 3*Log[W[7]], -Log[W[2]]/2 + Log[W[7]]/2, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[W[2]] + Log[W[7]], (3*Log[W[2]])/2 - (3*Log[W[7]])/2, 
  (-3*Log[W[2]])/4 + (3*Log[W[7]])/4, 2*Log[W[2]] - 2*Log[W[7]], 
  -Log[W[2]]/2 + Log[W[7]]/2, Log[W[2]]/2 - Log[W[7]]/2, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, -2*Log[W[1]] + 2*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*Log[W[1]])/2 - (3*Log[W[3]])/2, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[1]] + 2*Log[W[4]], -Log[W[1]] - 2*Log[W[4]] + 3*Log[W[11]] - 
   2*Log[W[18]], (-3*Log[W[1]])/2 - (3*Log[W[3]])/2 + 3*Log[W[11]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-2*Log[W[4]] + 4*Log[W[11]] - 2*Log[W[18]], 
  (-4*Log[W[4]])/3 + (8*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  (-4*Log[W[4]])/3 + (8*Log[W[11]])/3 - (4*Log[W[18]])/3, 0, 
  (2*Log[W[1]])/3 + (2*Log[W[3]])/3 + (8*Log[W[4]])/3 - (8*Log[W[11]])/3 - 
   (4*Log[W[18]])/3, 0, 0, 0, -Log[W[4]] + 2*Log[W[11]] - Log[W[18]], 
  -Log[W[4]] + 2*Log[W[11]] - Log[W[18]], 0, 0, 0, 0, 0, 
  2*Log[W[4]] - 4*Log[W[11]] + 2*Log[W[18]], 
  (-3*Log[W[1]])/2 + (3*Log[W[3]])/2 + (4*Log[W[4]])/3 - (8*Log[W[11]])/3 + 
   (4*Log[W[18]])/3, (-2*Log[W[4]])/3 + (4*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  (-4*Log[W[4]])/3 + (8*Log[W[11]])/3 - (4*Log[W[18]])/3, 0, 
  2*Log[W[4]] - 4*Log[W[11]] + 2*Log[W[18]], 0, 0, 0, 
  Log[W[4]] - 2*Log[W[11]] + Log[W[18]], Log[W[1]]/2 + (3*Log[W[3]])/2 - 
   Log[W[4]] - 2*Log[W[11]] - Log[W[18]], 0, 0, 0, 
  (-4*Log[W[4]])/9 + (8*Log[W[11]])/9 - (4*Log[W[18]])/9, 
  -Log[W[1]] - Log[W[3]] - Log[W[4]] + 4*Log[W[11]] - Log[W[18]], 
  (4*Log[W[4]])/3 - (8*Log[W[11]])/3 + (4*Log[W[18]])/3, 
  (2*Log[W[4]])/9 - (4*Log[W[11]])/9 + (2*Log[W[18]])/9, 0, 0, 0, 
  (2*Log[W[1]])/3 + (2*Log[W[3]])/3 - (2*Log[W[4]])/3 - (2*Log[W[18]])/3, 
  Log[W[1]]/3 + Log[W[3]]/3 - Log[W[4]]/3 - Log[W[18]]/3, 0, 0, 0, 0, 
  -Log[W[4]]/3 + (2*Log[W[11]])/3 - Log[W[18]]/3, 
  (-4*Log[W[4]])/3 + (8*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  (2*Log[W[4]])/3 - (4*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  (-2*Log[W[4]])/3 + (4*Log[W[11]])/3 - (2*Log[W[18]])/3, 0, 
  (2*Log[W[4]])/3 - (4*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  -Log[W[4]]/3 + (2*Log[W[11]])/3 - Log[W[18]]/3, 
  (2*Log[W[4]])/3 - (4*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  2*Log[W[4]] - 4*Log[W[11]] + 2*Log[W[18]], 
  (-2*Log[W[4]])/3 + (4*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  (4*Log[W[4]])/3 - (8*Log[W[11]])/3 + (4*Log[W[18]])/3, 
  (4*Log[W[4]])/3 - (8*Log[W[11]])/3 + (4*Log[W[18]])/3, 
  (-4*Log[W[4]])/3 + (8*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  (-2*Log[W[4]])/3 + (4*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  Log[W[4]]/3 - (2*Log[W[11]])/3 + Log[W[18]]/3, 0, 
  (-4*Log[W[4]])/3 + (8*Log[W[11]])/3 - (4*Log[W[18]])/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -Log[W[2]]/2 + Log[W[7]]/6 + 
   Log[W[18]]/3, Log[W[2]] - Log[W[7]]/3 - (2*Log[W[18]])/3, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*Log[W[2]] + (2*Log[W[7]])/3 + (4*Log[W[18]])/3, 0, 
  -2*Log[W[2]] + 2*Log[W[20]], 0, 0, 0, Log[W[2]]/2 + (17*Log[W[7]])/6 - 
   Log[W[18]]/3 - 3*Log[W[20]], 0, -2*Log[W[20]] + 2*Log[W[25]], 0, 0, 
  -Log[W[2]] - 2*Log[W[18]] + Log[W[20]], 0, 0, 
  (2*Log[W[7]])/3 + (4*Log[W[18]])/3 - 2*Log[W[25]], 0, 0, 0, 0, 
  -Log[W[2]] + Log[W[7]]/3 + (2*Log[W[18]])/3, -Log[W[2]] + Log[W[7]]/3 + 
   (2*Log[W[18]])/3, 0, 0, 0, 0, 0, Log[W[2]] - Log[W[7]]/3 - 
   (2*Log[W[18]])/3, 0, 0, 0, 0, 0, 0, 0, 3*Log[W[2]] - Log[W[7]] - 
   2*Log[W[18]], Log[W[2]]/2 - Log[W[7]]/6 - Log[W[18]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0, Log[W[2]] - Log[W[7]]/3 - (2*Log[W[18]])/3, 
  (-3*Log[W[2]])/2 + Log[W[7]]/2 + Log[W[18]], 
  (3*Log[W[2]])/4 - Log[W[7]]/4 - Log[W[18]]/2, 
  -2*Log[W[2]] + (2*Log[W[7]])/3 + (4*Log[W[18]])/3, 
  Log[W[2]]/2 - Log[W[7]]/6 - Log[W[18]]/3, -Log[W[2]]/2 + Log[W[7]]/6 + 
   Log[W[18]]/3, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[W[4]] + 2*Log[W[11]] + Log[W[16]] - Log[W[18]] - Log[W[19]] - 
   Log[W[27]] - Log[W[28]] + Log[W[30]], (-2*Log[W[4]])/3 + 
   (4*Log[W[11]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + (2*Log[W[30]])/3, 
  (-2*Log[W[4]])/3 + (4*Log[W[11]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + (2*Log[W[30]])/3, 
  0, (-4*Log[W[1]])/3 - (4*Log[W[2]])/3 + Log[W[3]]/3 + (4*Log[W[4]])/3 + 
   Log[W[5]]/3 - (4*Log[W[11]])/3 + (4*Log[W[14]])/3 - (4*Log[W[16]])/3 + 
   Log[W[18]] + Log[W[19]] + Log[W[27]]/3 + Log[W[28]] - (4*Log[W[30]])/3, 
  -Log[W[2]]/3 + Log[W[4]]/6 - Log[W[16]]/6 + Log[W[18]]/6 + Log[W[19]]/6 + 
   Log[W[27]]/6 + Log[W[28]]/6 - Log[W[30]]/6, 
  (2*Log[W[2]])/3 - Log[W[4]]/3 + Log[W[16]]/3 - Log[W[18]]/3 - 
   Log[W[19]]/3 - Log[W[27]]/3 - Log[W[28]]/3 + Log[W[30]]/3, 0, 
  -Log[W[4]]/2 + Log[W[11]] + Log[W[16]]/2 - Log[W[18]]/2 - Log[W[19]]/2 - 
   Log[W[27]]/2 - Log[W[28]]/2 + Log[W[30]]/2, -Log[W[4]]/2 + Log[W[11]] + 
   Log[W[16]]/2 - Log[W[18]]/2 - Log[W[19]]/2 - Log[W[27]]/2 - Log[W[28]]/2 + 
   Log[W[30]]/2, 0, 0, 0, 0, 0, Log[W[1]]/2 - (4*Log[W[2]])/3 + 
   (5*Log[W[4]])/3 + Log[W[5]] - 2*Log[W[11]] - Log[W[14]] - 
   (13*Log[W[16]])/6 + (7*Log[W[18]])/6 + (5*Log[W[19]])/3 + Log[W[20]]/2 + 
   (13*Log[W[27]])/6 + (8*Log[W[28]])/3 + Log[W[29]]/2 - (13*Log[W[30]])/6, 
  -Log[W[2]]/2 + (2*Log[W[4]])/3 + Log[W[5]]/2 - (4*Log[W[11]])/3 - 
   (7*Log[W[16]])/6 + (2*Log[W[18]])/3 + (2*Log[W[19]])/3 + Log[W[20]]/2 + 
   (5*Log[W[27]])/3 + (7*Log[W[28]])/6 - Log[W[29]]/2 - (7*Log[W[30]])/6, 
  -Log[W[1]]/3 + (2*Log[W[11]])/3 + Log[W[16]]/3 - Log[W[18]]/3 - 
   Log[W[20]]/3 - Log[W[27]]/3 - Log[W[28]]/3 + Log[W[30]]/3, 
  Log[W[2]]/2 - (2*Log[W[4]])/3 - Log[W[5]]/2 + (4*Log[W[11]])/3 + 
   (7*Log[W[16]])/6 - (2*Log[W[18]])/3 - (2*Log[W[19]])/3 - Log[W[20]]/2 - 
   (5*Log[W[27]])/3 - (5*Log[W[28]])/3 - Log[W[29]]/2 + (7*Log[W[30]])/6, 
  (-3*Log[W[2]])/2 + Log[W[4]]/2 + Log[W[5]]/2 - Log[W[16]] + Log[W[18]]/2 + 
   Log[W[19]]/2 + Log[W[20]]/2 + Log[W[27]]/2 + Log[W[28]]/2 - Log[W[29]]/2 - 
   Log[W[30]], -Log[W[2]] + Log[W[4]] + Log[W[5]] - 2*Log[W[11]] - 
   2*Log[W[16]] + Log[W[18]] + Log[W[19]] + Log[W[20]] + 2*Log[W[27]] + 
   2*Log[W[28]] - 2*Log[W[30]], Log[W[1]] - Log[W[2]]/6 + Log[W[4]]/3 - 
   Log[W[5]]/2 - Log[W[14]] + Log[W[16]]/6 + Log[W[18]]/3 + Log[W[19]]/3 - 
   Log[W[20]]/2 + (4*Log[W[27]])/3 + (4*Log[W[28]])/3 + (3*Log[W[29]])/2 + 
   Log[W[30]]/6, -Log[W[1]]/6 - Log[W[2]]/6 - Log[W[5]]/6 + Log[W[14]]/3 + 
   Log[W[18]]/6 + Log[W[27]]/2, -Log[W[1]]/3 + Log[W[4]]/3 + Log[W[19]]/3 - 
   Log[W[20]]/3 + Log[W[28]] + Log[W[29]], Log[W[4]]/2 - Log[W[11]] - 
   Log[W[16]]/2 + Log[W[18]]/2 + Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]]/2 - 
   Log[W[30]]/2, Log[W[4]]/2 - Log[W[11]] - Log[W[16]]/2 + Log[W[18]]/2 + 
   Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]] - Log[W[30]]/2, 
  Log[W[1]]/6 - Log[W[4]]/6 - Log[W[19]]/6 + Log[W[20]]/6 - Log[W[28]]/2 - 
   Log[W[29]]/2, -Log[W[1]] - Log[W[2]] - Log[W[4]] + Log[W[16]] - 
   Log[W[18]] - Log[W[19]] - Log[W[27]] - Log[W[28]] + Log[W[30]] + 
   Log[W[31]], Log[W[4]]/2 + Log[W[16]]/2 + Log[W[18]]/2 + Log[W[19]]/2 - 
   Log[W[27]]/2 - Log[W[28]]/2 + Log[W[30]]/2 - Log[W[31]], 
  -Log[W[2]] + (4*Log[W[4]])/9 + (4*Log[W[11]])/9 - Log[W[16]]/9 - 
   Log[W[17]]/3 + (4*Log[W[18]])/9 + Log[W[19]]/9 + Log[W[26]]/3 + 
   (4*Log[W[27]])/9 + Log[W[28]]/9 - Log[W[30]]/9, 
  -Log[W[1]]/2 - Log[W[3]]/2 - Log[W[4]]/2 + 2*Log[W[11]] + Log[W[16]] - 
   Log[W[17]]/2 - Log[W[18]]/2 - Log[W[19]]/2 + Log[W[26]]/2 - Log[W[27]]/2 - 
   Log[W[28]]/2 + Log[W[30]], Log[W[2]]/2 + (2*Log[W[4]])/3 - 
   (4*Log[W[11]])/3 - Log[W[16]]/6 - Log[W[17]]/2 + (2*Log[W[18]])/3 + 
   Log[W[19]]/6 + Log[W[26]]/2 + (2*Log[W[27]])/3 + Log[W[28]]/6 - 
   Log[W[30]]/6, -Log[W[2]]/6 + Log[W[4]]/9 - (2*Log[W[11]])/9 - 
   (5*Log[W[16]])/18 + Log[W[17]]/6 + Log[W[18]]/9 + (5*Log[W[19]])/18 - 
   Log[W[26]]/6 + Log[W[27]]/9 + (5*Log[W[28]])/18 - (5*Log[W[30]])/18, 0, 
  (-2*Log[W[2]])/3 + Log[W[4]]/3 - Log[W[16]]/3 + Log[W[18]]/3 + 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  (-2*Log[W[2]])/3 + Log[W[4]]/3 - Log[W[16]]/3 + Log[W[18]]/3 + 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  Log[W[1]]/3 + Log[W[2]]/3 + Log[W[3]]/3 - Log[W[4]]/3 + Log[W[16]]/3 - 
   Log[W[18]]/3 - (2*Log[W[19]])/3 - Log[W[27]]/3 - (2*Log[W[28]])/3 + 
   Log[W[30]]/3, Log[W[1]]/6 + Log[W[2]]/6 + Log[W[3]]/6 - Log[W[4]]/6 + 
   Log[W[16]]/6 - Log[W[18]]/6 - Log[W[19]]/3 - Log[W[27]]/6 - Log[W[28]]/3 + 
   Log[W[30]]/6, 0, 0, 0, (2*Log[W[2]])/3 - Log[W[4]]/3 + Log[W[16]]/3 - 
   Log[W[18]]/3 - Log[W[19]]/3 - Log[W[27]]/3 - Log[W[28]]/3 + Log[W[30]]/3, 
  -Log[W[4]]/6 + Log[W[11]]/3 + Log[W[16]]/6 - Log[W[18]]/6 - Log[W[19]]/6 - 
   Log[W[27]]/6 - Log[W[28]]/6 + Log[W[30]]/6, 
  (-2*Log[W[4]])/3 + (4*Log[W[11]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + (2*Log[W[30]])/3, 
  Log[W[4]]/3 - (2*Log[W[11]])/3 - Log[W[16]]/3 + Log[W[18]]/3 + 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  -Log[W[4]]/3 + (2*Log[W[11]])/3 + Log[W[16]]/3 - Log[W[18]]/3 - 
   Log[W[19]]/3 - Log[W[27]]/3 - Log[W[28]]/3 + Log[W[30]]/3, 0, 
  Log[W[4]]/3 - (2*Log[W[11]])/3 - Log[W[16]]/3 + Log[W[18]]/3 + 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  -Log[W[4]]/6 + Log[W[11]]/3 + Log[W[16]]/6 - Log[W[18]]/6 - Log[W[19]]/6 - 
   Log[W[27]]/6 - Log[W[28]]/6 + Log[W[30]]/6, 
  2*Log[W[2]] - (2*Log[W[4]])/3 - (2*Log[W[11]])/3 + (2*Log[W[16]])/3 - 
   (2*Log[W[18]])/3 - (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - 
   (2*Log[W[28]])/3 + (2*Log[W[30]])/3, Log[W[2]]/3 + (5*Log[W[4]])/6 - 
   2*Log[W[11]] - (5*Log[W[16]])/6 + (5*Log[W[18]])/6 + (5*Log[W[19]])/6 + 
   (5*Log[W[27]])/6 + (5*Log[W[28]])/6 - (5*Log[W[30]])/6, 
  -Log[W[4]]/3 + (2*Log[W[11]])/3 + Log[W[16]]/3 - Log[W[18]]/3 - 
   Log[W[19]]/3 - Log[W[27]]/3 - Log[W[28]]/3 + Log[W[30]]/3, 
  (2*Log[W[4]])/3 - (4*Log[W[11]])/3 - (2*Log[W[16]])/3 + (2*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  (2*Log[W[4]])/3 - (4*Log[W[11]])/3 - (2*Log[W[16]])/3 + (2*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  (-2*Log[W[4]])/3 + (4*Log[W[11]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + (2*Log[W[30]])/3, 
  -Log[W[4]]/3 + (2*Log[W[11]])/3 + Log[W[16]]/3 - Log[W[18]]/3 - 
   Log[W[19]]/3 - Log[W[27]]/3 - Log[W[28]]/3 + Log[W[30]]/3, 
  Log[W[4]]/6 - Log[W[11]]/3 - Log[W[16]]/6 + Log[W[18]]/6 + Log[W[19]]/6 + 
   Log[W[27]]/6 + Log[W[28]]/6 - Log[W[30]]/6, 0, 
  (-2*Log[W[4]])/3 + (4*Log[W[11]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + (2*Log[W[30]])/3, 
  (2*Log[W[2]])/3 - Log[W[4]]/3 + Log[W[16]]/3 - Log[W[18]]/3 - 
   Log[W[19]]/3 - Log[W[27]]/3 - Log[W[28]]/3 + Log[W[30]]/3, 
  -Log[W[2]] + Log[W[4]]/2 - Log[W[16]]/2 + Log[W[18]]/2 + Log[W[19]]/2 + 
   Log[W[27]]/2 + Log[W[28]]/2 - Log[W[30]]/2, Log[W[2]]/2 - Log[W[4]]/4 + 
   Log[W[16]]/4 - Log[W[18]]/4 - Log[W[19]]/4 - Log[W[27]]/4 - Log[W[28]]/4 + 
   Log[W[30]]/4, (-4*Log[W[2]])/3 + (2*Log[W[4]])/3 - (2*Log[W[16]])/3 + 
   (2*Log[W[18]])/3 + (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + 
   (2*Log[W[28]])/3 - (2*Log[W[30]])/3, Log[W[2]]/3 - Log[W[4]]/6 + 
   Log[W[16]]/6 - Log[W[18]]/6 - Log[W[19]]/6 - Log[W[27]]/6 - Log[W[28]]/6 + 
   Log[W[30]]/6, -Log[W[2]]/3 + Log[W[4]]/6 - Log[W[16]]/6 + Log[W[18]]/6 + 
   Log[W[19]]/6 + Log[W[27]]/6 + Log[W[28]]/6 - Log[W[30]]/6, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-Log[W[4]] + 2*Log[W[11]] + Log[W[16]] - Log[W[18]] - 
   Log[W[19]] + Log[W[27]] + Log[W[28]] - Log[W[30]], 
  (-2*Log[W[4]])/3 + (4*Log[W[11]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  (-2*Log[W[4]])/3 + (4*Log[W[11]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  0, (-4*Log[W[1]])/3 - (4*Log[W[2]])/3 + Log[W[3]]/3 + (4*Log[W[4]])/3 + 
   Log[W[5]]/3 - (4*Log[W[11]])/3 + (4*Log[W[14]])/3 - (4*Log[W[16]])/3 + 
   Log[W[18]] + Log[W[19]] - Log[W[27]]/3 - Log[W[28]] + (4*Log[W[30]])/3, 
  -Log[W[2]]/3 + Log[W[4]]/6 - Log[W[16]]/6 + Log[W[18]]/6 + Log[W[19]]/6 - 
   Log[W[27]]/6 - Log[W[28]]/6 + Log[W[30]]/6, 
  (2*Log[W[2]])/3 - Log[W[4]]/3 + Log[W[16]]/3 - Log[W[18]]/3 - 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 0, 
  -Log[W[4]]/2 + Log[W[11]] + Log[W[16]]/2 - Log[W[18]]/2 - Log[W[19]]/2 + 
   Log[W[27]]/2 + Log[W[28]]/2 - Log[W[30]]/2, -Log[W[4]]/2 + Log[W[11]] + 
   Log[W[16]]/2 - Log[W[18]]/2 - Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]]/2 - 
   Log[W[30]]/2, 0, 0, 0, 0, 0, Log[W[1]]/2 - Log[W[2]]/3 + (5*Log[W[4]])/3 - 
   2*Log[W[11]] - Log[W[14]] - (7*Log[W[16]])/6 + (7*Log[W[18]])/6 + 
   (5*Log[W[19]])/3 - Log[W[20]]/2 - (7*Log[W[27]])/6 - (5*Log[W[28]])/3 - 
   Log[W[29]]/2 + (7*Log[W[30]])/6, Log[W[2]]/2 + (2*Log[W[4]])/3 - 
   Log[W[5]]/2 - (4*Log[W[11]])/3 - Log[W[16]]/6 + (2*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 - Log[W[20]]/2 - (2*Log[W[27]])/3 - Log[W[28]]/6 + 
   Log[W[29]]/2 + Log[W[30]]/6, -Log[W[1]]/3 + (2*Log[W[11]])/3 + 
   Log[W[16]]/3 - Log[W[18]]/3 - Log[W[20]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - 
   Log[W[30]]/3, -Log[W[2]]/2 - (2*Log[W[4]])/3 + Log[W[5]]/2 + 
   (4*Log[W[11]])/3 + Log[W[16]]/6 - (2*Log[W[18]])/3 - (2*Log[W[19]])/3 + 
   Log[W[20]]/2 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 + Log[W[29]]/2 - 
   Log[W[30]]/6, -Log[W[2]]/2 + Log[W[4]]/2 - Log[W[5]]/2 + Log[W[18]]/2 + 
   Log[W[19]]/2 - Log[W[20]]/2 + Log[W[27]]/2 + Log[W[28]]/2 + Log[W[29]]/2, 
  Log[W[2]] + Log[W[4]] - Log[W[5]] - 2*Log[W[11]] + Log[W[18]] + 
   Log[W[19]] - Log[W[20]], Log[W[1]] - Log[W[2]]/6 + Log[W[4]]/3 - 
   Log[W[5]]/2 - Log[W[14]] + Log[W[16]]/6 + Log[W[18]]/3 + Log[W[19]]/3 - 
   Log[W[20]]/2 - (4*Log[W[27]])/3 - (4*Log[W[28]])/3 - (3*Log[W[29]])/2 - 
   Log[W[30]]/6, -Log[W[1]]/6 - Log[W[2]]/6 - Log[W[5]]/6 + Log[W[14]]/3 + 
   Log[W[18]]/6 - Log[W[27]]/2, -Log[W[1]]/3 + Log[W[4]]/3 + Log[W[19]]/3 - 
   Log[W[20]]/3 - Log[W[28]] - Log[W[29]], Log[W[4]]/2 - Log[W[11]] - 
   Log[W[16]]/2 + Log[W[18]]/2 + Log[W[19]]/2 - Log[W[27]]/2 - Log[W[28]]/2 + 
   Log[W[30]]/2, Log[W[4]]/2 - Log[W[11]] - Log[W[16]]/2 + Log[W[18]]/2 + 
   Log[W[19]]/2 - Log[W[27]]/2 - Log[W[28]] + Log[W[30]]/2, 
  Log[W[1]]/6 - Log[W[4]]/6 - Log[W[19]]/6 + Log[W[20]]/6 + Log[W[28]]/2 + 
   Log[W[29]]/2, Log[W[4]]/2 + Log[W[16]]/2 + Log[W[18]]/2 + Log[W[19]]/2 + 
   Log[W[27]]/2 + Log[W[28]]/2 - Log[W[30]]/2 - Log[W[31]], 
  -Log[W[1]] - Log[W[2]] - Log[W[4]] + Log[W[16]] - Log[W[18]] - Log[W[19]] + 
   Log[W[27]] + Log[W[28]] - Log[W[30]] + Log[W[31]], 
  -Log[W[2]] + (4*Log[W[4]])/9 + (4*Log[W[11]])/9 - Log[W[16]]/9 - 
   Log[W[17]]/3 + (4*Log[W[18]])/9 + Log[W[19]]/9 - Log[W[26]]/3 - 
   (4*Log[W[27]])/9 - Log[W[28]]/9 + Log[W[30]]/9, 
  -Log[W[1]]/2 - Log[W[3]]/2 - Log[W[4]]/2 + 2*Log[W[11]] + Log[W[16]] - 
   Log[W[17]]/2 - Log[W[18]]/2 - Log[W[19]]/2 - Log[W[26]]/2 + Log[W[27]]/2 + 
   Log[W[28]]/2 - Log[W[30]], Log[W[2]]/2 + (2*Log[W[4]])/3 - 
   (4*Log[W[11]])/3 - Log[W[16]]/6 - Log[W[17]]/2 + (2*Log[W[18]])/3 + 
   Log[W[19]]/6 - Log[W[26]]/2 - (2*Log[W[27]])/3 - Log[W[28]]/6 + 
   Log[W[30]]/6, -Log[W[2]]/6 + Log[W[4]]/9 - (2*Log[W[11]])/9 - 
   (5*Log[W[16]])/18 + Log[W[17]]/6 + Log[W[18]]/9 + (5*Log[W[19]])/18 + 
   Log[W[26]]/6 - Log[W[27]]/9 - (5*Log[W[28]])/18 + (5*Log[W[30]])/18, 0, 
  (-2*Log[W[2]])/3 + Log[W[4]]/3 - Log[W[16]]/3 + Log[W[18]]/3 + 
   Log[W[19]]/3 - Log[W[27]]/3 - Log[W[28]]/3 + Log[W[30]]/3, 
  (-2*Log[W[2]])/3 + Log[W[4]]/3 - Log[W[16]]/3 + Log[W[18]]/3 + 
   Log[W[19]]/3 - Log[W[27]]/3 - Log[W[28]]/3 + Log[W[30]]/3, 
  Log[W[1]]/3 + Log[W[2]]/3 + Log[W[3]]/3 - Log[W[4]]/3 + Log[W[16]]/3 - 
   Log[W[18]]/3 - (2*Log[W[19]])/3 + Log[W[27]]/3 + (2*Log[W[28]])/3 - 
   Log[W[30]]/3, Log[W[1]]/6 + Log[W[2]]/6 + Log[W[3]]/6 - Log[W[4]]/6 + 
   Log[W[16]]/6 - Log[W[18]]/6 - Log[W[19]]/3 + Log[W[27]]/6 + Log[W[28]]/3 - 
   Log[W[30]]/6, 0, 0, 0, (2*Log[W[2]])/3 - Log[W[4]]/3 + Log[W[16]]/3 - 
   Log[W[18]]/3 - Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  -Log[W[4]]/6 + Log[W[11]]/3 + Log[W[16]]/6 - Log[W[18]]/6 - Log[W[19]]/6 + 
   Log[W[27]]/6 + Log[W[28]]/6 - Log[W[30]]/6, 
  (-2*Log[W[4]])/3 + (4*Log[W[11]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  Log[W[4]]/3 - (2*Log[W[11]])/3 - Log[W[16]]/3 + Log[W[18]]/3 + 
   Log[W[19]]/3 - Log[W[27]]/3 - Log[W[28]]/3 + Log[W[30]]/3, 
  -Log[W[4]]/3 + (2*Log[W[11]])/3 + Log[W[16]]/3 - Log[W[18]]/3 - 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 0, 
  Log[W[4]]/3 - (2*Log[W[11]])/3 - Log[W[16]]/3 + Log[W[18]]/3 + 
   Log[W[19]]/3 - Log[W[27]]/3 - Log[W[28]]/3 + Log[W[30]]/3, 
  -Log[W[4]]/6 + Log[W[11]]/3 + Log[W[16]]/6 - Log[W[18]]/6 - Log[W[19]]/6 + 
   Log[W[27]]/6 + Log[W[28]]/6 - Log[W[30]]/6, 
  2*Log[W[2]] - (2*Log[W[4]])/3 - (2*Log[W[11]])/3 + (2*Log[W[16]])/3 - 
   (2*Log[W[18]])/3 - (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + 
   (2*Log[W[28]])/3 - (2*Log[W[30]])/3, Log[W[2]]/3 + (5*Log[W[4]])/6 - 
   2*Log[W[11]] - (5*Log[W[16]])/6 + (5*Log[W[18]])/6 + (5*Log[W[19]])/6 - 
   (5*Log[W[27]])/6 - (5*Log[W[28]])/6 + (5*Log[W[30]])/6, 
  -Log[W[4]]/3 + (2*Log[W[11]])/3 + Log[W[16]]/3 - Log[W[18]]/3 - 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  (2*Log[W[4]])/3 - (4*Log[W[11]])/3 - (2*Log[W[16]])/3 + (2*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + (2*Log[W[30]])/3, 
  (2*Log[W[4]])/3 - (4*Log[W[11]])/3 - (2*Log[W[16]])/3 + (2*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + (2*Log[W[30]])/3, 
  (-2*Log[W[4]])/3 + (4*Log[W[11]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  -Log[W[4]]/3 + (2*Log[W[11]])/3 + Log[W[16]]/3 - Log[W[18]]/3 - 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  Log[W[4]]/6 - Log[W[11]]/3 - Log[W[16]]/6 + Log[W[18]]/6 + Log[W[19]]/6 - 
   Log[W[27]]/6 - Log[W[28]]/6 + Log[W[30]]/6, 0, 
  (-2*Log[W[4]])/3 + (4*Log[W[11]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  (2*Log[W[2]])/3 - Log[W[4]]/3 + Log[W[16]]/3 - Log[W[18]]/3 - 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  -Log[W[2]] + Log[W[4]]/2 - Log[W[16]]/2 + Log[W[18]]/2 + Log[W[19]]/2 - 
   Log[W[27]]/2 - Log[W[28]]/2 + Log[W[30]]/2, Log[W[2]]/2 - Log[W[4]]/4 + 
   Log[W[16]]/4 - Log[W[18]]/4 - Log[W[19]]/4 + Log[W[27]]/4 + Log[W[28]]/4 - 
   Log[W[30]]/4, (-4*Log[W[2]])/3 + (2*Log[W[4]])/3 - (2*Log[W[16]])/3 + 
   (2*Log[W[18]])/3 + (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - 
   (2*Log[W[28]])/3 + (2*Log[W[30]])/3, Log[W[2]]/3 - Log[W[4]]/6 + 
   Log[W[16]]/6 - Log[W[18]]/6 - Log[W[19]]/6 + Log[W[27]]/6 + Log[W[28]]/6 - 
   Log[W[30]]/6, -Log[W[2]]/3 + Log[W[4]]/6 - Log[W[16]]/6 + Log[W[18]]/6 + 
   Log[W[19]]/6 - Log[W[27]]/6 - Log[W[28]]/6 + Log[W[30]]/6, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -2*Log[W[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {Log[W[1]] - Log[W[6]], 
  (2*Log[W[1]])/3 - (2*Log[W[6]])/3, (2*Log[W[1]])/3 - (2*Log[W[6]])/3, 0, 0, 
  0, 0, 0, Log[W[1]]/2 - Log[W[6]]/2, Log[W[1]]/2 - Log[W[6]]/2, 0, 0, 0, 0, 
  0, -Log[W[1]] + Log[W[6]], (-2*Log[W[1]])/3 + (2*Log[W[6]])/3, 
  Log[W[1]]/3 - Log[W[6]]/3, (2*Log[W[1]])/3 - (2*Log[W[6]])/3, 0, 
  -Log[W[1]] + Log[W[6]], 0, 0, -Log[W[1]] + Log[W[6]], 
  Log[W[1]]/2 - Log[W[6]]/2, Log[W[1]]/2 - Log[W[6]]/2, 0, 0, 0, 
  (2*Log[W[1]])/9 - (2*Log[W[6]])/9, -Log[W[1]]/2 - (3*Log[W[6]])/2, 
  (-2*Log[W[1]])/3 + (2*Log[W[6]])/3, -Log[W[1]]/9 + Log[W[6]]/9, 0, 0, 0, 
  -Log[W[1]]/3 + Log[W[6]]/3, -Log[W[1]]/6 + Log[W[6]]/6, 0, 0, 0, 0, 
  Log[W[1]]/6 - Log[W[6]]/6, (2*Log[W[1]])/3 - (2*Log[W[6]])/3, 
  -Log[W[1]]/3 + Log[W[6]]/3, Log[W[1]]/3 - Log[W[6]]/3, 0, 
  -Log[W[1]]/3 + Log[W[6]]/3, Log[W[1]]/6 - Log[W[6]]/6, 
  (2*Log[W[1]])/3 - (2*Log[W[6]])/3, -Log[W[1]] + Log[W[6]], 
  Log[W[1]]/3 - Log[W[6]]/3, (-2*Log[W[1]])/3 + (2*Log[W[6]])/3, 
  (-2*Log[W[1]])/3 + (2*Log[W[6]])/3, (2*Log[W[1]])/3 - (2*Log[W[6]])/3, 
  Log[W[1]]/3 - Log[W[6]]/3, -Log[W[1]]/6 + Log[W[6]]/6, 0, 
  (2*Log[W[1]])/3 - (2*Log[W[6]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-2*Log[W[6]] + 2*Log[W[19]], (-4*Log[W[6]])/3 + (4*Log[W[19]])/3, 
  (-4*Log[W[6]])/3 + (4*Log[W[19]])/3, 0, 0, 0, 0, 0, 
  -Log[W[6]] + Log[W[19]], -Log[W[6]] + Log[W[19]], 0, 0, 0, 0, 0, 
  2*Log[W[6]] - 2*Log[W[19]], (4*Log[W[6]])/3 - (4*Log[W[19]])/3, 
  (-2*Log[W[6]])/3 + (2*Log[W[19]])/3, (-4*Log[W[6]])/3 + (4*Log[W[19]])/3, 
  0, 2*Log[W[6]] - 2*Log[W[19]], 0, 0, -2*Log[W[1]] + 2*Log[W[6]] - 
   2*Log[W[19]] + 2*Log[W[25]], -Log[W[6]] + Log[W[19]], 
  -Log[W[6]] + Log[W[19]], 0, 0, 0, 2*Log[W[1]] - (4*Log[W[6]])/9 + 
   (4*Log[W[19]])/9 - 2*Log[W[25]], -Log[W[6]] + Log[W[19]], 
  -2*Log[W[1]] + (4*Log[W[6]])/3 + 2*Log[W[17]] - (10*Log[W[19]])/3, 
  (2*Log[W[6]])/9 - (2*Log[W[19]])/9, 0, 0, 0, 
  (2*Log[W[6]])/3 - (2*Log[W[19]])/3, Log[W[6]]/3 - Log[W[19]]/3, 0, 0, 0, 0, 
  -Log[W[6]]/3 + Log[W[19]]/3, (-4*Log[W[6]])/3 + (4*Log[W[19]])/3, 
  (2*Log[W[6]])/3 - (2*Log[W[19]])/3, (-2*Log[W[6]])/3 + (2*Log[W[19]])/3, 0, 
  (2*Log[W[6]])/3 - (2*Log[W[19]])/3, -Log[W[6]]/3 + Log[W[19]]/3, 
  (-4*Log[W[6]])/3 + (4*Log[W[19]])/3, 2*Log[W[6]] - 2*Log[W[19]], 
  (-2*Log[W[6]])/3 + (2*Log[W[19]])/3, (4*Log[W[6]])/3 - (4*Log[W[19]])/3, 
  (4*Log[W[6]])/3 - (4*Log[W[19]])/3, (-4*Log[W[6]])/3 + (4*Log[W[19]])/3, 
  (-2*Log[W[6]])/3 + (2*Log[W[19]])/3, Log[W[6]]/3 - Log[W[19]]/3, 0, 
  (-4*Log[W[6]])/3 + (4*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {3*Log[W[1]] - 3*Log[W[6]], 2*Log[W[1]] - 2*Log[W[6]], 
  2*Log[W[1]] - 2*Log[W[6]], 0, 0, 0, 0, 0, 
  (3*Log[W[1]])/2 - (3*Log[W[6]])/2, (3*Log[W[1]])/2 - (3*Log[W[6]])/2, 0, 0, 
  0, 0, 0, -3*Log[W[1]] + 3*Log[W[6]], -2*Log[W[1]] + 2*Log[W[6]], 
  Log[W[1]] - Log[W[6]], 2*Log[W[1]] - 2*Log[W[6]], 0, 
  -3*Log[W[1]] + 3*Log[W[6]], 0, 0, -3*Log[W[1]] + 3*Log[W[6]], 
  (3*Log[W[1]])/2 - (3*Log[W[6]])/2, (3*Log[W[1]])/2 - (3*Log[W[6]])/2, 0, 0, 
  0, (8*Log[W[1]])/3 - (2*Log[W[6]])/3 - 2*Log[W[17]], 
  (3*Log[W[1]])/2 + (3*Log[W[6]])/2 - 3*Log[W[17]], 
  -5*Log[W[1]] + 2*Log[W[6]] + 3*Log[W[17]], (-4*Log[W[1]])/3 + Log[W[6]]/3 + 
   Log[W[17]] - 2*Log[W[19]], 0, 0, 0, -Log[W[1]] + Log[W[6]], 
  -Log[W[1]]/2 + Log[W[6]]/2, 0, 0, 0, 0, Log[W[1]]/2 - Log[W[6]]/2, 
  2*Log[W[1]] - 2*Log[W[6]], -Log[W[1]] + Log[W[6]], Log[W[1]] - Log[W[6]], 
  0, -Log[W[1]] + Log[W[6]], Log[W[1]]/2 - Log[W[6]]/2, 
  2*Log[W[1]] - 2*Log[W[6]], -3*Log[W[1]] + 3*Log[W[6]], 
  Log[W[1]] - Log[W[6]], -2*Log[W[1]] + 2*Log[W[6]], 
  -2*Log[W[1]] + 2*Log[W[6]], 2*Log[W[1]] - 2*Log[W[6]], 
  Log[W[1]] - Log[W[6]], -Log[W[1]]/2 + Log[W[6]]/2, 0, 
  2*Log[W[1]] - 2*Log[W[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (2*Log[W[2]])/3 - (8*Log[W[4]])/3 - (2*Log[W[5]])/3 + 
   (8*Log[W[19]])/3, -Log[W[4]]/3 + Log[W[19]]/3, 
  (2*Log[W[4]])/3 - (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[W[2]] + (2*Log[W[4]])/3 - Log[W[5]] - (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 
  -Log[W[2]] + Log[W[4]]/3 + Log[W[5]] - Log[W[19]]/3, 
  -Log[W[2]]/3 - (2*Log[W[4]])/3 + Log[W[5]]/3 + (2*Log[W[19]])/3, 0, 0, 0, 
  0, 0, 0, (2*Log[W[4]])/3 - (2*Log[W[19]])/3, 0, 0, 0, 
  (-3*Log[W[2]])/2 - 2*Log[W[4]] - Log[W[5]]/2 + 4*Log[W[12]] - 2*Log[W[19]], 
  (4*Log[W[4]])/3 - (4*Log[W[19]])/3, -Log[W[2]]/2 + (4*Log[W[4]])/3 + 
   Log[W[5]]/2 - (4*Log[W[19]])/3, 0, 0, 0, 0, 0, 
  (2*Log[W[4]])/3 - (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[W[4]]/3 - Log[W[19]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*Log[W[4]])/3 - (2*Log[W[19]])/3, -Log[W[4]] + Log[W[19]], 
  Log[W[4]]/2 - Log[W[19]]/2, (-4*Log[W[4]])/3 + (4*Log[W[19]])/3, 
  Log[W[4]]/3 - Log[W[19]]/3, -Log[W[4]]/3 + Log[W[19]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 2*Log[W[2]] - 2*Log[W[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[W[2]] - 2*Log[W[4]], 0, 
  0, 0, (-3*Log[W[2]])/2 + (3*Log[W[5]])/2, -Log[W[2]] - 2*Log[W[4]] + 
   3*Log[W[14]] - 2*Log[W[19]], (-3*Log[W[2]])/2 - (3*Log[W[5]])/2 + 
   3*Log[W[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-2*Log[W[2]])/3 - (8*Log[W[4]])/3 - (2*Log[W[5]])/3 + 
   (8*Log[W[14]])/3 + (4*Log[W[19]])/3, -Log[W[4]]/3 + (2*Log[W[14]])/3 - 
   Log[W[19]]/3, (2*Log[W[4]])/3 - (4*Log[W[14]])/3 + (2*Log[W[19]])/3, 0, 0, 
  0, 0, 0, 0, 0, 0, -Log[W[2]] + (2*Log[W[4]])/3 - Log[W[5]] + 
   (2*Log[W[14]])/3 + (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 
  Log[W[2]] + Log[W[4]]/3 + Log[W[5]] - (8*Log[W[14]])/3 + Log[W[19]]/3, 
  Log[W[2]]/3 - (2*Log[W[4]])/3 + Log[W[5]]/3 + (2*Log[W[14]])/3 - 
   (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, (2*Log[W[4]])/3 - (4*Log[W[14]])/3 + 
   (2*Log[W[19]])/3, 0, 0, 0, (3*Log[W[2]])/2 - (3*Log[W[5]])/2, 
  (4*Log[W[4]])/3 - (8*Log[W[14]])/3 + (4*Log[W[19]])/3, 
  Log[W[2]]/2 - (2*Log[W[4]])/3 + (3*Log[W[5]])/2 - (8*Log[W[14]])/3 - 
   (2*Log[W[19]])/3, 0, 0, 0, 0, 0, (2*Log[W[4]])/3 - (4*Log[W[14]])/3 + 
   (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[4]]/3 - (2*Log[W[14]])/3 + 
   Log[W[19]]/3, 0, 0, 0, 0, 0, 0, 0, 0, (2*Log[W[4]])/3 - (4*Log[W[14]])/3 + 
   (2*Log[W[19]])/3, -Log[W[4]] + 2*Log[W[14]] - Log[W[19]], 
  Log[W[4]]/2 - Log[W[14]] + Log[W[19]]/2, (-4*Log[W[4]])/3 + 
   (8*Log[W[14]])/3 - (4*Log[W[19]])/3, Log[W[4]]/3 - (2*Log[W[14]])/3 + 
   Log[W[19]]/3, -Log[W[4]]/3 + (2*Log[W[14]])/3 - Log[W[19]]/3, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-2*Log[W[4]] + 2*Log[W[6]] + 2*Log[W[11]] - 2*Log[W[18]], 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  0, 0, 0, 0, 0, -Log[W[4]] + Log[W[6]] + Log[W[11]] - Log[W[18]], 
  -Log[W[4]] + Log[W[6]] + Log[W[11]] - Log[W[18]], 0, 0, 0, 0, 0, 
  2*Log[W[4]] - 2*Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], 
  (4*Log[W[4]])/3 - (4*Log[W[6]])/3 - (4*Log[W[11]])/3 + (4*Log[W[18]])/3, 
  (-2*Log[W[4]])/3 + (2*Log[W[6]])/3 + (2*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  0, 2*Log[W[4]] - 2*Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], 0, 0, 
  2*Log[W[4]] - 2*Log[W[6]], -Log[W[4]] + Log[W[6]] + Log[W[11]] - 
   Log[W[18]], -Log[W[4]] + Log[W[6]] + Log[W[11]] - Log[W[18]], 0, 0, 0, 
  (-4*Log[W[4]])/9 + (4*Log[W[6]])/9 + (4*Log[W[11]])/9 - (4*Log[W[18]])/9, 
  -Log[W[4]] + Log[W[6]] + Log[W[11]] - Log[W[18]], 
  (4*Log[W[4]])/3 - (4*Log[W[6]])/3 - (4*Log[W[11]])/3 + (4*Log[W[18]])/3, 
  (2*Log[W[4]])/9 - (2*Log[W[6]])/9 - (2*Log[W[11]])/9 + (2*Log[W[18]])/9, 0, 
  0, 0, 2*Log[W[3]] - (4*Log[W[4]])/3 - (2*Log[W[6]])/3 - (2*Log[W[11]])/3 - 
   (4*Log[W[18]])/3, Log[W[4]]/3 - Log[W[6]]/3 - Log[W[11]]/3 + Log[W[18]]/3, 
  0, 0, 0, 0, -Log[W[4]]/3 + Log[W[6]]/3 + Log[W[11]]/3 - Log[W[18]]/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  (2*Log[W[4]])/3 - (2*Log[W[6]])/3 - (2*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  (-2*Log[W[4]])/3 + (2*Log[W[6]])/3 + (2*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  0, (2*Log[W[4]])/3 - (2*Log[W[6]])/3 - (2*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  -Log[W[4]]/3 + Log[W[6]]/3 + Log[W[11]]/3 - Log[W[18]]/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 - (2*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  2*Log[W[4]] - 2*Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], 
  (-2*Log[W[4]])/3 + (2*Log[W[6]])/3 + (2*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  (4*Log[W[4]])/3 - (4*Log[W[6]])/3 - (4*Log[W[11]])/3 + (4*Log[W[18]])/3, 
  (4*Log[W[4]])/3 - (4*Log[W[6]])/3 - (4*Log[W[11]])/3 + (4*Log[W[18]])/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  (-2*Log[W[4]])/3 + (2*Log[W[6]])/3 + (2*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  Log[W[4]]/3 - Log[W[6]]/3 - Log[W[11]]/3 + Log[W[18]]/3, 0, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {3*Log[W[1]] - 2*Log[W[4]] - Log[W[6]] + 2*Log[W[11]] - 2*Log[W[18]], 
  2*Log[W[1]] - (4*Log[W[4]])/3 - (2*Log[W[6]])/3 + (4*Log[W[11]])/3 - 
   (4*Log[W[18]])/3, 2*Log[W[1]] - (4*Log[W[4]])/3 - (2*Log[W[6]])/3 + 
   (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 0, 2*Log[W[3]] - 4*Log[W[11]] + 
   2*Log[W[18]], 0, 0, 0, (3*Log[W[1]])/2 - Log[W[4]] - Log[W[6]]/2 + 
   Log[W[11]] - Log[W[18]], (3*Log[W[1]])/2 - Log[W[4]] - Log[W[6]]/2 + 
   Log[W[11]] - Log[W[18]], 0, 0, 0, 0, 0, -3*Log[W[1]] + 2*Log[W[4]] + 
   Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], -2*Log[W[1]] + (4*Log[W[4]])/3 + 
   (2*Log[W[6]])/3 - (4*Log[W[11]])/3 + (4*Log[W[18]])/3, 
  Log[W[1]] - (2*Log[W[4]])/3 - Log[W[6]]/3 + (2*Log[W[11]])/3 - 
   (2*Log[W[18]])/3, 2*Log[W[1]] - (4*Log[W[4]])/3 - (2*Log[W[6]])/3 + 
   (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 0, -3*Log[W[1]] + 2*Log[W[4]] + 
   Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], 0, 0, 
  -3*Log[W[1]] + 2*Log[W[4]] + Log[W[6]], (3*Log[W[1]])/2 - Log[W[4]] - 
   Log[W[6]]/2 + Log[W[11]] - Log[W[18]], (3*Log[W[1]])/2 - Log[W[4]] - 
   Log[W[6]]/2 + Log[W[11]] - Log[W[18]], 0, 0, 0, 
  (2*Log[W[1]])/3 - (4*Log[W[4]])/9 - (2*Log[W[6]])/9 + (4*Log[W[11]])/9 - 
   (4*Log[W[18]])/9, (-3*Log[W[1]])/2 - 3*Log[W[3]] - Log[W[4]] + 
   (5*Log[W[6]])/2 + 4*Log[W[11]] - Log[W[18]], 
  -2*Log[W[1]] + (4*Log[W[4]])/3 + (2*Log[W[6]])/3 - (4*Log[W[11]])/3 + 
   (4*Log[W[18]])/3, -Log[W[1]]/3 + (2*Log[W[4]])/9 + Log[W[6]]/9 - 
   (2*Log[W[11]])/9 + (2*Log[W[18]])/9, 0, 0, 0, 
  -Log[W[1]] - 2*Log[W[3]] + (2*Log[W[4]])/3 + Log[W[6]]/3 + 
   (4*Log[W[11]])/3 + (2*Log[W[18]])/3, -Log[W[1]]/2 + Log[W[3]] - 
   (5*Log[W[4]])/3 + Log[W[6]]/6 + (2*Log[W[11]])/3 - (5*Log[W[18]])/3, 0, 0, 
  0, 0, Log[W[1]]/2 - Log[W[4]]/3 - Log[W[6]]/6 + Log[W[11]]/3 - 
   Log[W[18]]/3, 2*Log[W[1]] - (4*Log[W[4]])/3 - (2*Log[W[6]])/3 + 
   (4*Log[W[11]])/3 - (4*Log[W[18]])/3, -Log[W[1]] + (2*Log[W[4]])/3 + 
   Log[W[6]]/3 - (2*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  Log[W[1]] - (2*Log[W[4]])/3 - Log[W[6]]/3 + (2*Log[W[11]])/3 - 
   (2*Log[W[18]])/3, 0, -Log[W[1]] + (2*Log[W[4]])/3 + Log[W[6]]/3 - 
   (2*Log[W[11]])/3 + (2*Log[W[18]])/3, Log[W[1]]/2 - Log[W[4]]/3 - 
   Log[W[6]]/6 + Log[W[11]]/3 - Log[W[18]]/3, 2*Log[W[1]] - (4*Log[W[4]])/3 - 
   (2*Log[W[6]])/3 - (2*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  -3*Log[W[1]] + 2*Log[W[4]] + Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], 
  Log[W[1]] - (2*Log[W[4]])/3 - Log[W[6]]/3 + (2*Log[W[11]])/3 - 
   (2*Log[W[18]])/3, -2*Log[W[1]] + (4*Log[W[4]])/3 + (2*Log[W[6]])/3 - 
   (4*Log[W[11]])/3 + (4*Log[W[18]])/3, -2*Log[W[1]] + (4*Log[W[4]])/3 + 
   (2*Log[W[6]])/3 - (4*Log[W[11]])/3 + (4*Log[W[18]])/3, 
  2*Log[W[1]] - (4*Log[W[4]])/3 - (2*Log[W[6]])/3 + (4*Log[W[11]])/3 - 
   (4*Log[W[18]])/3, Log[W[1]] - (2*Log[W[4]])/3 - Log[W[6]]/3 + 
   (2*Log[W[11]])/3 - (2*Log[W[18]])/3, -Log[W[1]]/2 + Log[W[4]]/3 + 
   Log[W[6]]/6 - Log[W[11]]/3 + Log[W[18]]/3, 0, 
  2*Log[W[1]] - (4*Log[W[4]])/3 - (2*Log[W[6]])/3 + (4*Log[W[11]])/3 - 
   (4*Log[W[18]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-2*Log[W[4]] + 2*Log[W[6]] + 2*Log[W[11]] - 2*Log[W[18]], 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  0, -2*Log[W[1]] + 2*Log[W[18]], 0, 0, 0, -Log[W[4]] + Log[W[6]] + 
   Log[W[11]] - Log[W[18]], -Log[W[4]] + Log[W[6]] + Log[W[11]] - Log[W[18]], 
  0, 0, 0, 0, 0, 3*Log[W[1]] + 2*Log[W[4]] - 2*Log[W[6]] - 2*Log[W[11]] - 
   Log[W[18]], (4*Log[W[4]])/3 - (4*Log[W[6]])/3 - (4*Log[W[11]])/3 + 
   (4*Log[W[18]])/3, 2*Log[W[1]] - (2*Log[W[4]])/3 + (2*Log[W[6]])/3 + 
   (2*Log[W[11]])/3 - (8*Log[W[18]])/3, (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + 
   (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 0, 2*Log[W[4]] - 2*Log[W[6]] - 
   2*Log[W[11]] + 2*Log[W[18]], 0, -Log[W[1]] + Log[W[18]], 
  -4*Log[W[1]] + 2*Log[W[4]] - 2*Log[W[6]] + 4*Log[W[18]], 
  -Log[W[4]] + Log[W[6]] + Log[W[11]] - Log[W[18]], 
  -Log[W[4]] + Log[W[6]] + Log[W[11]] - Log[W[18]], -Log[W[1]] + Log[W[18]], 
  0, 0, 2*Log[W[1]] - (4*Log[W[4]])/9 + (4*Log[W[6]])/9 + (4*Log[W[11]])/9 - 
   (22*Log[W[18]])/9, -Log[W[4]] + Log[W[6]] + Log[W[11]] - Log[W[18]], 
  (4*Log[W[4]])/3 - (4*Log[W[6]])/3 - (4*Log[W[11]])/3 + 3*Log[W[17]] + 
   (4*Log[W[18]])/3 - 3*Log[W[19]], (2*Log[W[4]])/9 - (2*Log[W[6]])/9 - 
   (2*Log[W[11]])/9 + (2*Log[W[18]])/9, (3*Log[W[3]])/2 - (3*Log[W[4]])/2 - 
   (3*Log[W[17]])/2 + (3*Log[W[19]])/2, 2*Log[W[1]] - 2*Log[W[18]], 
  (3*Log[W[1]])/2 - (3*Log[W[18]])/2, -Log[W[1]] + Log[W[2]] - Log[W[3]] + 
   (2*Log[W[4]])/3 + (4*Log[W[6]])/3 - (2*Log[W[11]])/3 + (2*Log[W[18]])/3 - 
   Log[W[19]], Log[W[4]]/3 - Log[W[6]]/3 - Log[W[11]]/3 + Log[W[18]]/3, 
  -2*Log[W[1]] - Log[W[2]] + Log[W[4]] - 2*Log[W[6]] + Log[W[18]] + 
   Log[W[19]], (-3*Log[W[1]])/2 - (3*Log[W[3]])/2 + (3*Log[W[4]])/2 - 
   (3*Log[W[17]])/2 + (3*Log[W[18]])/2 + (3*Log[W[19]])/2 - 
   (3*Log[W[26]])/2 - (3*Log[W[27]])/2 - (3*Log[W[28]])/2, 
  3*Log[W[26]] + 3*Log[W[27]] + 3*Log[W[28]], 0, 
  -Log[W[4]]/3 + Log[W[6]]/3 + Log[W[11]]/3 - Log[W[18]]/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  (2*Log[W[4]])/3 - (2*Log[W[6]])/3 - (2*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  (-2*Log[W[4]])/3 + (2*Log[W[6]])/3 + (2*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  0, (2*Log[W[4]])/3 - (2*Log[W[6]])/3 - (2*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  -Log[W[4]]/3 + Log[W[6]]/3 + Log[W[11]]/3 - Log[W[18]]/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 - (2*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  2*Log[W[4]] - 2*Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], 
  (-2*Log[W[4]])/3 + (2*Log[W[6]])/3 + (2*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  (4*Log[W[4]])/3 - (4*Log[W[6]])/3 - (4*Log[W[11]])/3 + (4*Log[W[18]])/3, 
  (4*Log[W[4]])/3 - (4*Log[W[6]])/3 - (4*Log[W[11]])/3 + (4*Log[W[18]])/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  (-2*Log[W[4]])/3 + (2*Log[W[6]])/3 + (2*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  Log[W[4]]/3 - Log[W[6]]/3 - Log[W[11]]/3 + Log[W[18]]/3, 0, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {2*Log[W[4]] - 4*Log[W[6]] - 2*Log[W[16]] + 2*Log[W[18]] + 2*Log[W[19]], 
  (4*Log[W[4]])/3 - (8*Log[W[6]])/3 - (4*Log[W[16]])/3 + (4*Log[W[18]])/3 + 
   (4*Log[W[19]])/3, (4*Log[W[4]])/3 - (8*Log[W[6]])/3 - (4*Log[W[16]])/3 + 
   (4*Log[W[18]])/3 + (4*Log[W[19]])/3, 0, (-2*Log[W[1]])/3 + 
   (8*Log[W[16]])/3 - 2*Log[W[18]], Log[W[16]]/3 - Log[W[18]]/3, 
  (-2*Log[W[16]])/3 + (2*Log[W[18]])/3, 0, Log[W[4]] - 2*Log[W[6]] - 
   Log[W[16]] + Log[W[18]] + Log[W[19]], Log[W[4]] - 2*Log[W[6]] - 
   Log[W[16]] + Log[W[18]] + Log[W[19]], 0, 0, 0, 0, 0, 
  -Log[W[1]] - 2*Log[W[4]] + 4*Log[W[6]] + (4*Log[W[16]])/3 - Log[W[18]]/3 - 
   2*Log[W[19]], (-4*Log[W[4]])/3 + (8*Log[W[6]])/3 + (4*Log[W[16]])/3 - 
   (4*Log[W[18]])/3 - (4*Log[W[19]])/3, (-2*Log[W[1]])/3 + (2*Log[W[4]])/3 - 
   (4*Log[W[6]])/3 - (4*Log[W[16]])/3 + (4*Log[W[18]])/3 + (2*Log[W[19]])/3 + 
   (2*Log[W[20]])/3, (4*Log[W[4]])/3 - (8*Log[W[6]])/3 - (4*Log[W[16]])/3 + 
   (4*Log[W[18]])/3 + (4*Log[W[19]])/3, 0, -2*Log[W[4]] + 4*Log[W[6]] + 
   2*Log[W[16]] - 2*Log[W[18]] - 2*Log[W[19]], 
  (-4*Log[W[16]])/3 + Log[W[18]]/3 + Log[W[20]], 
  Log[W[1]]/3 + (2*Log[W[16]])/3 - Log[W[18]], 
  (-2*Log[W[1]])/3 - 2*Log[W[4]] + 4*Log[W[6]] + (4*Log[W[16]])/3 - 
   (4*Log[W[18]])/3 - 2*Log[W[19]] + (2*Log[W[20]])/3, 
  Log[W[4]] - 2*Log[W[6]] - Log[W[16]] + Log[W[18]] + Log[W[19]], 
  Log[W[4]] - 2*Log[W[6]] - Log[W[16]] + Log[W[18]] + Log[W[19]], 
  Log[W[1]]/3 + Log[W[16]]/3 - Log[W[18]]/3 - Log[W[20]]/3, 0, 0, 
  (4*Log[W[4]])/9 - (8*Log[W[6]])/9 - (10*Log[W[16]])/9 + (10*Log[W[18]])/9 + 
   (4*Log[W[19]])/9, Log[W[4]] - 2*Log[W[6]] - Log[W[16]] + Log[W[18]] + 
   Log[W[19]], Log[W[2]] - (4*Log[W[4]])/3 + (8*Log[W[6]])/3 + Log[W[16]]/3 - 
   Log[W[17]] - (4*Log[W[18]])/3 - Log[W[19]]/3, 
  (-2*Log[W[4]])/9 + (4*Log[W[6]])/9 + (2*Log[W[16]])/9 - (2*Log[W[18]])/9 - 
   (2*Log[W[19]])/9, (-3*Log[W[3]])/2 + (3*Log[W[4]])/2 + (3*Log[W[17]])/2 - 
   (3*Log[W[19]])/2, (-4*Log[W[16]])/3 + (4*Log[W[18]])/3, 
  Log[W[1]]/2 - (4*Log[W[16]])/3 + (5*Log[W[18]])/6, 
  Log[W[1]] - Log[W[2]] + Log[W[3]] - (2*Log[W[4]])/3 - (2*Log[W[6]])/3 + 
   (2*Log[W[16]])/3 - (2*Log[W[18]])/3 + Log[W[19]]/3, 
  -Log[W[4]]/3 + (2*Log[W[6]])/3 + Log[W[16]]/3 - Log[W[18]]/3 - 
   Log[W[19]]/3, -Log[W[4]] + 2*Log[W[6]] + Log[W[16]] - Log[W[18]] - 
   Log[W[19]], -Log[W[1]]/2 - Log[W[2]] + (3*Log[W[3]])/2 - (3*Log[W[4]])/2 + 
   Log[W[16]] + (3*Log[W[17]])/2 - (3*Log[W[18]])/2 - (3*Log[W[19]])/2 + 
   (3*Log[W[26]])/2 + (3*Log[W[27]])/2 + (3*Log[W[28]])/2, 
  -3*Log[W[26]] - 3*Log[W[27]] - 3*Log[W[28]], 
  (-2*Log[W[16]])/3 + (2*Log[W[18]])/3, Log[W[4]]/3 - (2*Log[W[6]])/3 - 
   Log[W[16]]/3 + Log[W[18]]/3 + Log[W[19]]/3, 
  (4*Log[W[4]])/3 - (8*Log[W[6]])/3 - (4*Log[W[16]])/3 + (4*Log[W[18]])/3 + 
   (4*Log[W[19]])/3, (-2*Log[W[4]])/3 + (4*Log[W[6]])/3 + (2*Log[W[16]])/3 - 
   (2*Log[W[18]])/3 - (2*Log[W[19]])/3, (2*Log[W[4]])/3 - (4*Log[W[6]])/3 - 
   (2*Log[W[16]])/3 + (2*Log[W[18]])/3 + (2*Log[W[19]])/3, 0, 
  (-2*Log[W[4]])/3 + (4*Log[W[6]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3, Log[W[4]]/3 - (2*Log[W[6]])/3 - Log[W[16]]/3 + 
   Log[W[18]]/3 + Log[W[19]]/3, (4*Log[W[4]])/3 - (8*Log[W[6]])/3 - 
   (4*Log[W[16]])/3 + (4*Log[W[18]])/3 + (4*Log[W[19]])/3, 
  -2*Log[W[4]] + 4*Log[W[6]] + (5*Log[W[16]])/3 - (5*Log[W[18]])/3 - 
   2*Log[W[19]], (2*Log[W[4]])/3 - (4*Log[W[6]])/3 - (2*Log[W[16]])/3 + 
   (2*Log[W[18]])/3 + (2*Log[W[19]])/3, (-4*Log[W[4]])/3 + (8*Log[W[6]])/3 + 
   (4*Log[W[16]])/3 - (4*Log[W[18]])/3 - (4*Log[W[19]])/3, 
  (-4*Log[W[4]])/3 + (8*Log[W[6]])/3 + (4*Log[W[16]])/3 - (4*Log[W[18]])/3 - 
   (4*Log[W[19]])/3, (4*Log[W[4]])/3 - (8*Log[W[6]])/3 - (4*Log[W[16]])/3 + 
   (4*Log[W[18]])/3 + (4*Log[W[19]])/3, (2*Log[W[4]])/3 - (4*Log[W[6]])/3 - 
   (2*Log[W[16]])/3 + (2*Log[W[18]])/3 + (2*Log[W[19]])/3, 
  -Log[W[4]]/3 + (2*Log[W[6]])/3 + Log[W[16]]/3 - Log[W[18]]/3 - 
   Log[W[19]]/3, 0, (4*Log[W[4]])/3 - (8*Log[W[6]])/3 - (4*Log[W[16]])/3 + 
   (4*Log[W[18]])/3 + (4*Log[W[19]])/3, (-2*Log[W[16]])/3 + (2*Log[W[18]])/3, 
  Log[W[16]] - Log[W[18]], -Log[W[16]]/2 + Log[W[18]]/2, 
  (4*Log[W[16]])/3 - (4*Log[W[18]])/3, -Log[W[16]]/3 + Log[W[18]]/3, 
  Log[W[16]]/3 - Log[W[18]]/3, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[4]] - 2*Log[W[6]] - Log[W[16]] + Log[W[18]] + Log[W[19]] + 
   Log[W[27]] + Log[W[28]] - Log[W[30]], (2*Log[W[4]])/3 - (4*Log[W[6]])/3 - 
   (2*Log[W[16]])/3 + (2*Log[W[18]])/3 + (2*Log[W[19]])/3 + 
   (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  (2*Log[W[4]])/3 - (4*Log[W[6]])/3 - (2*Log[W[16]])/3 + (2*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  0, -Log[W[1]]/3 + (4*Log[W[16]])/3 - Log[W[18]] - Log[W[27]] - 
   (4*Log[W[28]])/3 + (4*Log[W[30]])/3, Log[W[16]]/6 - Log[W[18]]/6 - 
   Log[W[27]]/6 - Log[W[28]]/6 + Log[W[30]]/6, -Log[W[16]]/3 + Log[W[18]]/3 + 
   Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 0, 
  Log[W[4]]/2 - Log[W[6]] - Log[W[16]]/2 + Log[W[18]]/2 + Log[W[19]]/2 + 
   Log[W[27]]/2 + Log[W[28]]/2 - Log[W[30]]/2, Log[W[4]]/2 - Log[W[6]] - 
   Log[W[16]]/2 + Log[W[18]]/2 + Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]]/2 - 
   Log[W[30]]/2, 0, 0, 0, 0, 0, -Log[W[1]]/2 - Log[W[4]] + 2*Log[W[6]] + 
   (2*Log[W[16]])/3 - Log[W[18]]/6 - Log[W[19]] - Log[W[27]]/6 - 
   (2*Log[W[28]])/3 + (2*Log[W[30]])/3, (-2*Log[W[4]])/3 + (4*Log[W[6]])/3 + 
   (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - (2*Log[W[19]])/3 - 
   (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + (2*Log[W[30]])/3, 
  -Log[W[1]]/3 + Log[W[4]]/3 - (2*Log[W[6]])/3 - (2*Log[W[16]])/3 + 
   (2*Log[W[18]])/3 + Log[W[19]]/3 + Log[W[20]]/3 + (2*Log[W[27]])/3 + 
   Log[W[28]]/3 - Log[W[29]]/3 - (2*Log[W[30]])/3, 
  (2*Log[W[4]])/3 - (4*Log[W[6]])/3 - (2*Log[W[16]])/3 + (2*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  0, -Log[W[4]] + 2*Log[W[6]] + Log[W[16]] - Log[W[18]] - Log[W[19]] - 
   Log[W[27]] - Log[W[28]] + Log[W[30]], (-2*Log[W[16]])/3 + Log[W[18]]/6 + 
   Log[W[20]]/2 + Log[W[27]]/6 + Log[W[28]]/6 - Log[W[29]]/2 - 
   (2*Log[W[30]])/3, Log[W[1]]/6 + Log[W[16]]/3 - Log[W[18]]/2 - 
   Log[W[27]]/2 - Log[W[28]]/3 + Log[W[30]]/3, -Log[W[1]]/3 - Log[W[4]] + 
   2*Log[W[6]] + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - Log[W[19]] + 
   Log[W[20]]/3 - (2*Log[W[27]])/3 - Log[W[28]] - Log[W[29]]/3 + 
   (2*Log[W[30]])/3, Log[W[4]]/2 - Log[W[6]] - Log[W[16]]/2 + Log[W[18]]/2 + 
   Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]]/2 - Log[W[30]]/2, 
  Log[W[4]]/2 - Log[W[6]] - Log[W[16]]/2 + Log[W[18]]/2 + Log[W[19]]/2 + 
   Log[W[27]]/2 + Log[W[28]]/2 - Log[W[30]]/2, Log[W[1]]/6 + Log[W[16]]/6 - 
   Log[W[18]]/6 - Log[W[20]]/6 - Log[W[27]]/6 + Log[W[29]]/6 + Log[W[30]]/6, 
  0, 0, (2*Log[W[4]])/9 - (4*Log[W[6]])/9 - (5*Log[W[16]])/9 + 
   (5*Log[W[18]])/9 + (2*Log[W[19]])/9 + (5*Log[W[27]])/9 + 
   (5*Log[W[28]])/9 - (5*Log[W[30]])/9, Log[W[4]]/2 - Log[W[6]] - 
   Log[W[16]]/2 + Log[W[18]]/2 + Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]]/2 - 
   Log[W[30]]/2, Log[W[2]]/2 - (2*Log[W[4]])/3 + (4*Log[W[6]])/3 + 
   Log[W[16]]/6 - Log[W[17]]/2 - (2*Log[W[18]])/3 - Log[W[19]]/6 - 
   Log[W[26]]/2 - (2*Log[W[27]])/3 - Log[W[28]]/6 + Log[W[30]]/6, 
  -Log[W[4]]/9 + (2*Log[W[6]])/9 + Log[W[16]]/9 - Log[W[18]]/9 - 
   Log[W[19]]/9 - Log[W[27]]/9 - Log[W[28]]/9 + Log[W[30]]/9, 
  (-3*Log[W[3]])/4 + (3*Log[W[4]])/4 + (3*Log[W[17]])/4 - (3*Log[W[19]])/4 - 
   Log[W[26]]/4 + Log[W[28]]/4, (-2*Log[W[16]])/3 + (2*Log[W[18]])/3 + 
   (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  Log[W[1]]/4 - (2*Log[W[16]])/3 + (5*Log[W[18]])/12 + (5*Log[W[27]])/12 + 
   (2*Log[W[28]])/3 - (2*Log[W[30]])/3, Log[W[1]]/2 - Log[W[2]]/2 + 
   Log[W[3]]/2 - Log[W[4]]/3 - Log[W[6]]/3 + Log[W[16]]/3 - Log[W[18]]/3 + 
   Log[W[19]]/6 - Log[W[27]]/3 + Log[W[28]]/6 + Log[W[30]]/3, 
  -Log[W[4]]/6 + Log[W[6]]/3 + Log[W[16]]/6 - Log[W[18]]/6 - Log[W[19]]/6 - 
   Log[W[27]]/6 - Log[W[28]]/6 + Log[W[30]]/6, -Log[W[4]]/2 + Log[W[6]] + 
   Log[W[16]]/2 - Log[W[18]]/2 - Log[W[19]]/2 - Log[W[27]]/2 - Log[W[28]]/2 + 
   Log[W[30]]/2, Log[W[1]]/2 + Log[W[3]]/2 + Log[W[16]]/2 + Log[W[17]]/2 + 
   Log[W[26]]/2 + Log[W[30]]/2 - Log[W[31]], (-3*Log[W[1]])/2 - Log[W[2]] + 
   Log[W[3]]/2 - (3*Log[W[4]])/2 + Log[W[17]]/2 - (3*Log[W[18]])/2 - 
   (3*Log[W[19]])/2 - (3*Log[W[26]])/2 - (3*Log[W[27]])/2 - 
   (3*Log[W[28]])/2 + 2*Log[W[31]], -Log[W[16]]/3 + Log[W[18]]/3 + 
   Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, Log[W[4]]/6 - Log[W[6]]/3 - 
   Log[W[16]]/6 + Log[W[18]]/6 + Log[W[19]]/6 + Log[W[27]]/6 + Log[W[28]]/6 - 
   Log[W[30]]/6, (2*Log[W[4]])/3 - (4*Log[W[6]])/3 - (2*Log[W[16]])/3 + 
   (2*Log[W[18]])/3 + (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + 
   (2*Log[W[28]])/3 - (2*Log[W[30]])/3, -Log[W[4]]/3 + (2*Log[W[6]])/3 + 
   Log[W[16]]/3 - Log[W[18]]/3 - Log[W[19]]/3 - Log[W[27]]/3 - Log[W[28]]/3 + 
   Log[W[30]]/3, Log[W[4]]/3 - (2*Log[W[6]])/3 - Log[W[16]]/3 + 
   Log[W[18]]/3 + Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  0, -Log[W[4]]/3 + (2*Log[W[6]])/3 + Log[W[16]]/3 - Log[W[18]]/3 - 
   Log[W[19]]/3 - Log[W[27]]/3 - Log[W[28]]/3 + Log[W[30]]/3, 
  Log[W[4]]/6 - Log[W[6]]/3 - Log[W[16]]/6 + Log[W[18]]/6 + Log[W[19]]/6 + 
   Log[W[27]]/6 + Log[W[28]]/6 - Log[W[30]]/6, 
  (2*Log[W[4]])/3 - (4*Log[W[6]])/3 - (2*Log[W[16]])/3 + (2*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  -Log[W[4]] + 2*Log[W[6]] + (5*Log[W[16]])/6 - (5*Log[W[18]])/6 - 
   Log[W[19]] - (5*Log[W[27]])/6 - (5*Log[W[28]])/6 + (5*Log[W[30]])/6, 
  Log[W[4]]/3 - (2*Log[W[6]])/3 - Log[W[16]]/3 + Log[W[18]]/3 + 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  (-2*Log[W[4]])/3 + (4*Log[W[6]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + (2*Log[W[30]])/3, 
  (-2*Log[W[4]])/3 + (4*Log[W[6]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + (2*Log[W[30]])/3, 
  (2*Log[W[4]])/3 - (4*Log[W[6]])/3 - (2*Log[W[16]])/3 + (2*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  Log[W[4]]/3 - (2*Log[W[6]])/3 - Log[W[16]]/3 + Log[W[18]]/3 + 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  -Log[W[4]]/6 + Log[W[6]]/3 + Log[W[16]]/6 - Log[W[18]]/6 - Log[W[19]]/6 - 
   Log[W[27]]/6 - Log[W[28]]/6 + Log[W[30]]/6, 0, 
  (2*Log[W[4]])/3 - (4*Log[W[6]])/3 - (2*Log[W[16]])/3 + (2*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 
  -Log[W[16]]/3 + Log[W[18]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  Log[W[16]]/2 - Log[W[18]]/2 - Log[W[27]]/2 - Log[W[28]]/2 + Log[W[30]]/2, 
  -Log[W[16]]/4 + Log[W[18]]/4 + Log[W[27]]/4 + Log[W[28]]/4 - Log[W[30]]/4, 
  (2*Log[W[16]])/3 - (2*Log[W[18]])/3 - (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + 
   (2*Log[W[30]])/3, -Log[W[16]]/6 + Log[W[18]]/6 + Log[W[27]]/6 + 
   Log[W[28]]/6 - Log[W[30]]/6, Log[W[16]]/6 - Log[W[18]]/6 - Log[W[27]]/6 - 
   Log[W[28]]/6 + Log[W[30]]/6, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {2*Log[W[4]] - 2*Log[W[12]], 0, 0, 0, 0, -Log[W[4]]/3 - Log[W[5]]/3 + 
   Log[W[12]]/3 + Log[W[14]]/3, (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - 
   (2*Log[W[12]])/3 - (2*Log[W[14]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*Log[W[4]])/3 - (4*Log[W[5]])/3 + (4*Log[W[12]])/3 + (4*Log[W[14]])/3, 
  0, 0, 0, 0, 0, Log[W[4]]/3 + Log[W[5]]/3 - Log[W[12]]/3 - Log[W[14]]/3, 0, 
  0, 0, 0, 0, 0, 0, (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (2*Log[W[12]])/3 - 
   (2*Log[W[14]])/3, 0, 0, 0, 0, (-2*Log[W[4]])/3 - (2*Log[W[5]])/3 + 
   (2*Log[W[12]])/3 + (2*Log[W[14]])/3, (-2*Log[W[4]])/3 - (2*Log[W[5]])/3 + 
   (2*Log[W[12]])/3 + (2*Log[W[14]])/3, 0, 0, 0, 0, 0, 
  (-4*Log[W[4]])/3 - (4*Log[W[5]])/3 - (2*Log[W[12]])/3 - (2*Log[W[14]])/3 + 
   2*Log[W[19]], 0, 0, 0, 0, 0, 0, 0, 2*Log[W[4]] - 2*Log[W[12]], 
  Log[W[4]]/3 + Log[W[5]]/3 - Log[W[12]]/3 - Log[W[14]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0, (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (2*Log[W[12]])/3 - 
   (2*Log[W[14]])/3, -Log[W[4]] - Log[W[5]] + Log[W[12]] + Log[W[14]], 
  Log[W[4]]/2 + Log[W[5]]/2 - Log[W[12]]/2 - Log[W[14]]/2, 
  (-4*Log[W[4]])/3 - (4*Log[W[5]])/3 + (4*Log[W[12]])/3 + (4*Log[W[14]])/3, 
  Log[W[4]]/3 + Log[W[5]]/3 - Log[W[12]]/3 - Log[W[14]]/3, 
  -Log[W[4]]/3 - Log[W[5]]/3 + Log[W[12]]/3 + Log[W[14]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-2*Log[W[3]] + 2*Log[W[4]], -2*Log[W[1]] + (2*Log[W[3]])/3 - 
   (2*Log[W[4]])/3 + 2*Log[W[18]], (-4*Log[W[3]])/3 + (4*Log[W[4]])/3, 0, 
  (8*Log[W[1]])/3 + (8*Log[W[3]])/3 - (8*Log[W[4]])/3 - (8*Log[W[18]])/3, 0, 
  0, 0, (-3*Log[W[1]])/2 - Log[W[3]] + Log[W[4]] + (3*Log[W[18]])/2, 
  (-3*Log[W[1]])/2 - Log[W[3]] + Log[W[4]] + (3*Log[W[18]])/2, 0, 0, 0, 0, 0, 
  2*Log[W[3]] - 2*Log[W[4]], (4*Log[W[3]])/3 - (4*Log[W[4]])/3, 
  (-2*Log[W[3]])/3 + (2*Log[W[4]])/3, (-4*Log[W[3]])/3 + (4*Log[W[4]])/3, 0, 
  2*Log[W[3]] - 2*Log[W[4]], 0, 0, 0, Log[W[1]]/2 + Log[W[3]] - Log[W[4]] - 
   Log[W[18]]/2, Log[W[1]]/2 + Log[W[3]] - Log[W[4]] - Log[W[18]]/2, 0, 0, 0, 
  (-4*Log[W[3]])/9 + (4*Log[W[4]])/9, -Log[W[1]]/2 - 3*Log[W[3]] + 
   3*Log[W[4]] + Log[W[18]]/2, (4*Log[W[3]])/3 - (4*Log[W[4]])/3, 
  (2*Log[W[3]])/9 - (2*Log[W[4]])/9, 0, 0, 0, 
  -Log[W[1]]/3 - (2*Log[W[3]])/3 + (2*Log[W[4]])/3 + Log[W[18]]/3, 
  -Log[W[1]]/6 - Log[W[3]]/3 + Log[W[4]]/3 + Log[W[18]]/6, 0, 0, 0, 0, 
  (-3*Log[W[1]])/2 - (7*Log[W[3]])/3 - (5*Log[W[4]])/3 + 4*Log[W[6]] - 
   Log[W[18]]/2, (-4*Log[W[3]])/3 + (4*Log[W[4]])/3, 
  (2*Log[W[3]])/3 - (2*Log[W[4]])/3, (-2*Log[W[3]])/3 + (2*Log[W[4]])/3, 0, 
  (2*Log[W[3]])/3 - (2*Log[W[4]])/3, -Log[W[1]]/2 - Log[W[3]]/3 + 
   Log[W[4]]/3 + Log[W[18]]/2, (2*Log[W[3]])/3 - (2*Log[W[4]])/3, 
  2*Log[W[3]] - 2*Log[W[4]], (-2*Log[W[3]])/3 + (2*Log[W[4]])/3, 
  (4*Log[W[3]])/3 - (4*Log[W[4]])/3, (4*Log[W[3]])/3 - (4*Log[W[4]])/3, 
  (-4*Log[W[3]])/3 + (4*Log[W[4]])/3, (-2*Log[W[3]])/3 + (2*Log[W[4]])/3, 
  Log[W[3]]/3 - Log[W[4]]/3, 0, (-4*Log[W[3]])/3 + (4*Log[W[4]])/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {2*Log[W[2]] + 2*Log[W[3]] - 2*Log[W[12]] - 2*Log[W[15]], 0, 0, 0, 0, 
  -Log[W[3]]/3 + Log[W[12]]/3, (2*Log[W[3]])/3 - (2*Log[W[12]])/3, 0, 0, 0, 
  0, 0, 0, 0, 0, (-4*Log[W[3]])/3 + (4*Log[W[12]])/3, 0, 0, 0, 0, 0, 
  Log[W[3]]/3 - Log[W[12]]/3, 0, 0, 0, 0, 0, 0, 0, 
  (2*Log[W[3]])/3 - (2*Log[W[12]])/3, 0, 0, 0, 0, 
  (-2*Log[W[3]])/3 + (2*Log[W[12]])/3, (-2*Log[W[3]])/3 + (2*Log[W[12]])/3, 
  0, 0, 0, 0, 0, (2*Log[W[3]])/3 - (2*Log[W[12]])/3, 0, 
  -2*Log[W[2]] - 2*Log[W[3]] + 2*Log[W[17]], 0, 0, 0, 
  -2*Log[W[2]] + 2*Log[W[15]], 0, 2*Log[W[3]] - 2*Log[W[12]], 
  Log[W[3]]/3 - Log[W[12]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*Log[W[3]])/3 - (2*Log[W[12]])/3, -Log[W[3]] + Log[W[12]], 
  Log[W[3]]/2 - Log[W[12]]/2, (-4*Log[W[3]])/3 + (4*Log[W[12]])/3, 
  Log[W[3]]/3 - Log[W[12]]/3, -Log[W[3]]/3 + Log[W[12]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-2*Log[W[4]] + 2*Log[W[12]], 0, (3*Log[W[2]])/2 + (3*Log[W[3]])/2 + 
   (3*Log[W[4]])/2 - (3*Log[W[5]])/2 - (3*Log[W[17]])/2 - (3*Log[W[19]])/2 + 
   (3*Log[W[26]])/2 - (3*Log[W[28]])/2, (-3*Log[W[2]])/2 - (3*Log[W[3]])/2 - 
   (3*Log[W[4]])/2 + (3*Log[W[5]])/2 + (3*Log[W[17]])/2 + (3*Log[W[19]])/2 - 
   (3*Log[W[26]])/2 + (3*Log[W[28]])/2, 0, Log[W[4]]/3 + Log[W[5]]/3 - 
   Log[W[12]]/3 - Log[W[14]]/3, (-2*Log[W[4]])/3 - (2*Log[W[5]])/3 + 
   (2*Log[W[12]])/3 + (2*Log[W[14]])/3, 0, (-3*Log[W[2]])/2 + 
   (3*Log[W[5]])/2, (-3*Log[W[2]])/2 + (3*Log[W[5]])/2, 0, 0, 0, 0, 0, 
  (4*Log[W[4]])/3 + (4*Log[W[5]])/3 - (4*Log[W[12]])/3 - (4*Log[W[14]])/3, 0, 
  0, 0, (-3*Log[W[2]])/2 + (3*Log[W[3]])/2 + (3*Log[W[4]])/2 + 
   (3*Log[W[5]])/2 - (3*Log[W[17]])/2 - (3*Log[W[19]])/2 + (3*Log[W[26]])/2 - 
   (3*Log[W[28]])/2, 0, -Log[W[4]]/3 - Log[W[5]]/3 + Log[W[12]]/3 + 
   Log[W[14]]/3, 0, 0, (-3*Log[W[2]])/2 + (3*Log[W[5]])/2, 
  (-3*Log[W[2]])/2 + (3*Log[W[5]])/2, 0, 0, 0, -2*Log[W[2]] + 2*Log[W[3]] + 
   (4*Log[W[4]])/3 + (4*Log[W[5]])/3 + (2*Log[W[12]])/3 + (2*Log[W[14]])/3 - 
   2*Log[W[17]] - 2*Log[W[19]] + 2*Log[W[26]] - 2*Log[W[28]], 
  (3*Log[W[3]])/2 + (3*Log[W[4]])/2 - (3*Log[W[17]])/2 - (3*Log[W[19]])/2 + 
   (3*Log[W[26]])/2 - (3*Log[W[28]])/2, (3*Log[W[2]])/2 - (3*Log[W[3]])/2 - 
   (3*Log[W[4]])/2 - (3*Log[W[5]])/2 + (3*Log[W[17]])/2 + (3*Log[W[19]])/2 - 
   (3*Log[W[26]])/2 + (3*Log[W[28]])/2, -Log[W[2]]/2 + Log[W[3]]/2 + 
   Log[W[4]]/2 + Log[W[5]]/2 - Log[W[17]]/2 - Log[W[19]]/2 + Log[W[26]]/2 - 
   Log[W[28]]/2, 0, (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (2*Log[W[12]])/3 - 
   (2*Log[W[14]])/3, (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (2*Log[W[12]])/3 - 
   (2*Log[W[14]])/3, Log[W[2]] - Log[W[5]], Log[W[2]]/2 - Log[W[5]]/2, 0, 0, 
  0, -Log[W[1]] + Log[W[2]] + Log[W[3]] - (2*Log[W[4]])/3 - (2*Log[W[5]])/3 - 
   (4*Log[W[12]])/3 + (2*Log[W[14]])/3 + Log[W[19]], 
  (3*Log[W[3]])/2 - (3*Log[W[4]])/2 - (3*Log[W[17]])/2 + (3*Log[W[19]])/2 - 
   (3*Log[W[26]])/2 + (3*Log[W[28]])/2, (-3*Log[W[2]])/2 - (3*Log[W[3]])/2 + 
   (3*Log[W[4]])/2 + (3*Log[W[5]])/2 + (3*Log[W[17]])/2 - (3*Log[W[19]])/2 + 
   (3*Log[W[26]])/2 - (3*Log[W[28]])/2, -Log[W[1]] - Log[W[2]]/2 - 
   Log[W[3]]/2 - Log[W[4]]/2 - Log[W[5]]/2 - 2*Log[W[12]] + 
   (3*Log[W[17]])/2 + (3*Log[W[19]])/2 + (3*Log[W[26]])/2 - (3*Log[W[28]])/2, 
  -3*Log[W[26]] + 3*Log[W[28]], 0, -2*Log[W[2]] + 2*Log[W[5]], 
  -Log[W[2]]/2 + Log[W[5]]/2, -2*Log[W[4]] + 2*Log[W[12]], 
  -Log[W[4]]/3 - Log[W[5]]/3 + Log[W[12]]/3 + Log[W[14]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0, (-2*Log[W[4]])/3 - (2*Log[W[5]])/3 + (2*Log[W[12]])/3 + 
   (2*Log[W[14]])/3, Log[W[4]] + Log[W[5]] - Log[W[12]] - Log[W[14]], 
  -Log[W[4]]/2 - Log[W[5]]/2 + Log[W[12]]/2 + Log[W[14]]/2, 
  (4*Log[W[4]])/3 + (4*Log[W[5]])/3 - (4*Log[W[12]])/3 - (4*Log[W[14]])/3, 
  -Log[W[4]]/3 - Log[W[5]]/3 + Log[W[12]]/3 + Log[W[14]]/3, 
  Log[W[4]]/3 + Log[W[5]]/3 - Log[W[12]]/3 - Log[W[14]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0}, {Log[W[2]] + 2*Log[W[3]] - 2*Log[W[4]] + Log[W[5]] - Log[W[16]] - 
   Log[W[20]] - Log[W[29]] + Log[W[30]], Log[W[1]] - Log[W[3]]/3 + 
   Log[W[4]]/3 - Log[W[5]]/3 - (2*Log[W[16]])/3 - Log[W[18]] + Log[W[20]] - 
   Log[W[27]] + Log[W[29]] + (2*Log[W[30]])/3, 
  (3*Log[W[2]])/2 + (13*Log[W[3]])/6 + (5*Log[W[4]])/6 - Log[W[5]]/3 - 
   (2*Log[W[16]])/3 - Log[W[17]] - Log[W[19]] + Log[W[20]]/2 + Log[W[26]] - 
   Log[W[28]] + Log[W[29]]/2 + (2*Log[W[30]])/3 - Log[W[31]], 
  (-3*Log[W[2]])/2 - (3*Log[W[3]])/2 - (3*Log[W[4]])/2 + Log[W[5]] + 
   Log[W[17]] + Log[W[19]] - Log[W[20]]/2 - Log[W[26]] + Log[W[28]] - 
   Log[W[29]]/2 + Log[W[31]], (-4*Log[W[1]])/3 - (4*Log[W[2]])/3 - 
   (4*Log[W[3]])/3 + (4*Log[W[4]])/3 + (4*Log[W[16]])/3 + (4*Log[W[18]])/3 + 
   (4*Log[W[27]])/3 - (4*Log[W[30]])/3, -Log[W[3]]/6 + Log[W[4]]/6 + 
   Log[W[5]]/6 - Log[W[14]]/3 + Log[W[16]]/6 - Log[W[30]]/6, 
  Log[W[3]]/3 - Log[W[4]]/3 - Log[W[5]]/3 + (2*Log[W[14]])/3 - Log[W[16]]/3 + 
   Log[W[30]]/3, 0, (3*Log[W[1]])/4 - (3*Log[W[2]])/4 + Log[W[3]]/2 - 
   Log[W[4]]/2 + (5*Log[W[5]])/4 - Log[W[16]]/2 - (3*Log[W[18]])/4 - 
   (3*Log[W[27]])/4 + Log[W[30]]/2, (3*Log[W[1]])/4 - (3*Log[W[2]])/4 + 
   Log[W[3]]/2 - Log[W[4]]/2 + (5*Log[W[5]])/4 - Log[W[16]]/2 - 
   (3*Log[W[18]])/4 - (3*Log[W[27]])/4 + Log[W[30]]/2, 0, 0, 0, 0, 0, 
  (-5*Log[W[3]])/3 + (5*Log[W[4]])/3 - Log[W[5]]/3 - (4*Log[W[14]])/3 + 
   (5*Log[W[16]])/3 - (5*Log[W[30]])/3, (-2*Log[W[3]])/3 + (2*Log[W[4]])/3 - 
   (2*Log[W[5]])/3 + (2*Log[W[16]])/3 - (2*Log[W[30]])/3, 
  Log[W[3]]/3 - Log[W[4]]/3 + Log[W[5]]/3 - Log[W[16]]/3 + Log[W[30]]/3, 
  (2*Log[W[3]])/3 - (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (2*Log[W[16]])/3 + 
   (2*Log[W[30]])/3, -Log[W[2]] + (3*Log[W[3]])/2 + (3*Log[W[4]])/2 + 
   (3*Log[W[5]])/2 + Log[W[16]]/2 - Log[W[17]] - Log[W[19]] + Log[W[26]] - 
   Log[W[28]] - Log[W[30]]/2 - Log[W[31]], -Log[W[3]] + Log[W[4]] - 
   Log[W[5]] + Log[W[16]] - Log[W[30]], Log[W[3]]/6 - Log[W[4]]/6 - 
   Log[W[5]]/6 + Log[W[14]]/3 - Log[W[16]]/6 + Log[W[30]]/6, 0, 0, 
  -Log[W[1]]/4 - (7*Log[W[2]])/4 - Log[W[3]]/2 + Log[W[4]]/2 + 
   (5*Log[W[5]])/4 + Log[W[16]]/2 + Log[W[18]]/4 + Log[W[27]]/4 - 
   Log[W[30]]/2, -Log[W[1]]/4 - (7*Log[W[2]])/4 - Log[W[3]]/2 + Log[W[4]]/2 + 
   (5*Log[W[5]])/4 + Log[W[16]]/2 + Log[W[18]]/4 + Log[W[27]]/4 - 
   Log[W[30]]/2, 0, 0, 0, (-4*Log[W[2]])/3 + (23*Log[W[3]])/9 + 
   (13*Log[W[4]])/9 + (17*Log[W[5]])/9 + (2*Log[W[14]])/3 + Log[W[16]]/9 - 
   (4*Log[W[17]])/3 - (4*Log[W[19]])/3 + (4*Log[W[26]])/3 - 
   (4*Log[W[28]])/3 - Log[W[30]]/9 - (4*Log[W[31]])/3, 
  Log[W[1]]/4 + (3*Log[W[2]])/4 + 3*Log[W[3]] + (5*Log[W[5]])/4 - 
   Log[W[16]] - Log[W[17]] - Log[W[18]]/4 - Log[W[19]] + Log[W[26]] - 
   Log[W[27]]/4 - Log[W[28]] + Log[W[30]] - Log[W[31]], 
  Log[W[2]] - (13*Log[W[3]])/6 - (5*Log[W[4]])/6 - (13*Log[W[5]])/6 + 
   Log[W[16]]/6 + Log[W[17]] + Log[W[19]] - Log[W[26]] + Log[W[28]] - 
   Log[W[30]]/6 + Log[W[31]], -Log[W[2]]/3 + (7*Log[W[3]])/18 + 
   (11*Log[W[4]])/18 + (7*Log[W[5]])/18 + (5*Log[W[16]])/18 - Log[W[17]]/3 - 
   Log[W[19]]/3 + Log[W[26]]/3 - Log[W[28]]/3 - (5*Log[W[30]])/18 - 
   Log[W[31]]/3, 0, -Log[W[3]]/3 + Log[W[4]]/3 + Log[W[5]]/3 - 
   (2*Log[W[14]])/3 + Log[W[16]]/3 - Log[W[30]]/3, 
  -Log[W[3]]/3 + Log[W[4]]/3 + Log[W[5]]/3 - (2*Log[W[14]])/3 + 
   Log[W[16]]/3 - Log[W[30]]/3, Log[W[1]]/6 + (7*Log[W[2]])/6 + Log[W[3]]/3 - 
   Log[W[4]]/3 - (5*Log[W[5]])/6 - Log[W[16]]/3 - Log[W[18]]/6 - 
   Log[W[27]]/6 + Log[W[30]]/3, Log[W[1]]/12 + (7*Log[W[2]])/12 + 
   Log[W[3]]/6 - Log[W[4]]/6 - (5*Log[W[5]])/12 - Log[W[16]]/6 - 
   Log[W[18]]/12 - Log[W[27]]/12 + Log[W[30]]/6, 0, 0, 0, 
  -Log[W[1]]/2 + Log[W[2]]/2 + (5*Log[W[3]])/6 - Log[W[4]]/3 - Log[W[5]]/3 - 
   Log[W[12]] + (2*Log[W[14]])/3 - Log[W[16]]/3 + Log[W[19]]/2 - 
   Log[W[28]]/2 + Log[W[30]]/3, Log[W[1]]/4 - (3*Log[W[2]])/4 + 
   (7*Log[W[3]])/6 - (2*Log[W[4]])/3 - (7*Log[W[5]])/12 - 2*Log[W[6]] - 
   Log[W[16]]/6 - Log[W[17]]/2 + Log[W[18]]/4 + Log[W[19]] - Log[W[26]]/2 + 
   Log[W[27]]/4 + Log[W[28]] + Log[W[30]]/6 + Log[W[31]], 
  Log[W[1]]/2 - Log[W[2]] - Log[W[3]]/3 + (5*Log[W[4]])/6 + 
   (13*Log[W[5]])/6 - (2*Log[W[16]])/3 + (3*Log[W[17]])/2 - Log[W[19]] + 
   (3*Log[W[26]])/2 - Log[W[28]] + (2*Log[W[30]])/3 - Log[W[31]], 
  Log[W[2]]/2 + Log[W[3]]/6 + (5*Log[W[4]])/6 + Log[W[5]]/6 - Log[W[12]] + 
   Log[W[16]]/3 + Log[W[17]]/2 + Log[W[19]]/2 + Log[W[26]]/2 - Log[W[28]]/2 - 
   Log[W[30]]/3 - Log[W[31]], -Log[W[1]] - (3*Log[W[2]])/2 - 
   (7*Log[W[3]])/6 - (11*Log[W[4]])/6 - (7*Log[W[5]])/6 - Log[W[16]]/3 + 
   Log[W[17]]/2 + Log[W[19]]/2 - (3*Log[W[26]])/2 + (3*Log[W[28]])/2 + 
   Log[W[30]]/3 + 2*Log[W[31]], 0, -2*Log[W[2]] - Log[W[3]]/3 + Log[W[4]]/3 + 
   (5*Log[W[5]])/3 + Log[W[16]]/3 - Log[W[30]]/3, 
  Log[W[1]]/4 - Log[W[2]]/4 + Log[W[3]]/6 - Log[W[4]]/6 + (5*Log[W[5]])/12 - 
   Log[W[16]]/6 - Log[W[18]]/4 - Log[W[27]]/4 + Log[W[30]]/6, 
  (2*Log[W[3]])/3 - (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (2*Log[W[16]])/3 + 
   (2*Log[W[30]])/3, (-5*Log[W[3]])/6 + (5*Log[W[4]])/6 - (7*Log[W[5]])/6 + 
   Log[W[14]]/3 + (5*Log[W[16]])/6 - (5*Log[W[30]])/6, 
  Log[W[3]]/3 - Log[W[4]]/3 + Log[W[5]]/3 - Log[W[16]]/3 + Log[W[30]]/3, 
  (-2*Log[W[3]])/3 + (2*Log[W[4]])/3 - (2*Log[W[5]])/3 + (2*Log[W[16]])/3 - 
   (2*Log[W[30]])/3, (-2*Log[W[3]])/3 + (2*Log[W[4]])/3 - (2*Log[W[5]])/3 + 
   (2*Log[W[16]])/3 - (2*Log[W[30]])/3, (2*Log[W[3]])/3 - (2*Log[W[4]])/3 + 
   (2*Log[W[5]])/3 - (2*Log[W[16]])/3 + (2*Log[W[30]])/3, 
  Log[W[3]]/3 - Log[W[4]]/3 + Log[W[5]]/3 - Log[W[16]]/3 + Log[W[30]]/3, 
  -Log[W[3]]/6 + Log[W[4]]/6 - Log[W[5]]/6 + Log[W[16]]/6 - Log[W[30]]/6, 0, 
  (2*Log[W[3]])/3 - (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (2*Log[W[16]])/3 + 
   (2*Log[W[30]])/3, Log[W[3]]/3 - Log[W[4]]/3 - Log[W[5]]/3 + 
   (2*Log[W[14]])/3 - Log[W[16]]/3 + Log[W[30]]/3, 
  -Log[W[3]]/2 + Log[W[4]]/2 + Log[W[5]]/2 - Log[W[14]] + Log[W[16]]/2 - 
   Log[W[30]]/2, Log[W[3]]/4 - Log[W[4]]/4 - Log[W[5]]/4 + Log[W[14]]/2 - 
   Log[W[16]]/4 + Log[W[30]]/4, (-2*Log[W[3]])/3 + (2*Log[W[4]])/3 + 
   (2*Log[W[5]])/3 - (4*Log[W[14]])/3 + (2*Log[W[16]])/3 - (2*Log[W[30]])/3, 
  Log[W[3]]/6 - Log[W[4]]/6 - Log[W[5]]/6 + Log[W[14]]/3 - Log[W[16]]/6 + 
   Log[W[30]]/6, -Log[W[3]]/6 + Log[W[4]]/6 + Log[W[5]]/6 - Log[W[14]]/3 + 
   Log[W[16]]/6 - Log[W[30]]/6, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[2]] - Log[W[12]], 0, 0, 0, 0, -Log[W[2]]/6 + Log[W[12]]/6, 
  Log[W[2]]/3 - Log[W[12]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*Log[W[2]])/3 + (2*Log[W[12]])/3, 0, 0, 0, 0, 0, 
  Log[W[2]]/6 - Log[W[12]]/6, 0, 0, 0, 0, 0, 0, 0, 
  Log[W[2]]/3 - Log[W[12]]/3, 0, 0, 0, 0, -Log[W[2]]/3 + Log[W[12]]/3, 
  -Log[W[2]]/3 + Log[W[12]]/3, 0, 0, 0, 0, 0, Log[W[2]]/3 - Log[W[12]]/3, 0, 
  0, 0, 0, -Log[W[2]] - Log[W[12]], 0, 0, Log[W[2]] - Log[W[12]], 
  Log[W[2]]/6 - Log[W[12]]/6, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[W[2]]/3 - Log[W[12]]/3, -Log[W[2]]/2 + Log[W[12]]/2, 
  Log[W[2]]/4 - Log[W[12]]/4, (-2*Log[W[2]])/3 + (2*Log[W[12]])/3, 
  Log[W[2]]/6 - Log[W[12]]/6, -Log[W[2]]/6 + Log[W[12]]/6, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, -4*Log[W[1]] + 2*Log[W[3]] + 4*Log[W[11]] - 
   2*Log[W[18]], 0, 0, 0, (3*Log[W[1]])/2 - 3*Log[W[11]] + (3*Log[W[18]])/2, 
  (3*Log[W[1]])/2 - 3*Log[W[11]] + (3*Log[W[18]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-3*Log[W[1]])/2 + 3*Log[W[11]] - (3*Log[W[18]])/2, 
  (-3*Log[W[1]])/2 + 3*Log[W[11]] - (3*Log[W[18]])/2, 0, 0, 0, 0, 
  (3*Log[W[1]])/2 - 3*Log[W[11]] + (3*Log[W[18]])/2, 0, 0, 0, 0, 0, 
  Log[W[1]] - 2*Log[W[11]] + Log[W[18]], Log[W[1]]/2 - Log[W[11]] + 
   Log[W[18]]/2, 0, 0, 0, 0, (3*Log[W[1]])/2 - (3*Log[W[18]])/2, 0, 0, 0, 0, 
  2*Log[W[1]] - 2*Log[W[4]], Log[W[1]]/2 - 2*Log[W[3]] - 2*Log[W[4]] + 
   (3*Log[W[18]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2*Log[W[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-2*Log[W[12]] + 2*Log[W[19]], 0, 0, 0, 0, 
  -Log[W[5]]/3 + Log[W[7]]/3 + Log[W[12]]/3 - Log[W[19]]/3, 
  (2*Log[W[5]])/3 - (2*Log[W[7]])/3 - (2*Log[W[12]])/3 + (2*Log[W[19]])/3, 0, 
  0, 0, 0, 0, 0, 0, 0, (-4*Log[W[5]])/3 + (4*Log[W[7]])/3 + 
   (4*Log[W[12]])/3 - (4*Log[W[19]])/3, 0, 0, 0, 0, 0, 
  Log[W[5]]/3 - Log[W[7]]/3 - Log[W[12]]/3 + Log[W[19]]/3, 0, 0, 0, 0, 0, 0, 
  0, (-4*Log[W[5]])/3 + (4*Log[W[7]])/3 - (2*Log[W[12]])/3 + 
   (2*Log[W[19]])/3, 0, 0, 0, 0, (-2*Log[W[5]])/3 + (2*Log[W[7]])/3 + 
   (2*Log[W[12]])/3 - (2*Log[W[19]])/3, (-2*Log[W[5]])/3 + (2*Log[W[7]])/3 + 
   (2*Log[W[12]])/3 - (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 
  (2*Log[W[5]])/3 - (2*Log[W[7]])/3 - (2*Log[W[12]])/3 + (2*Log[W[19]])/3, 0, 
  0, 0, 0, 0, 0, 0, 2*Log[W[5]] - 2*Log[W[7]] - 2*Log[W[12]] + 2*Log[W[19]], 
  2*Log[W[4]] - (5*Log[W[5]])/3 - Log[W[7]]/3 - Log[W[12]]/3 - 
   (5*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*Log[W[5]])/3 - (2*Log[W[7]])/3 - (2*Log[W[12]])/3 + (2*Log[W[19]])/3, 
  -Log[W[5]] + Log[W[7]] + Log[W[12]] - Log[W[19]], 
  Log[W[5]]/2 - Log[W[7]]/2 - Log[W[12]]/2 + Log[W[19]]/2, 
  (-4*Log[W[5]])/3 + (4*Log[W[7]])/3 + (4*Log[W[12]])/3 - (4*Log[W[19]])/3, 
  Log[W[5]]/3 - Log[W[7]]/3 - Log[W[12]]/3 + Log[W[19]]/3, 
  -Log[W[5]]/3 + Log[W[7]]/3 + Log[W[12]]/3 - Log[W[19]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0}, {2*Log[W[3]] - 2*Log[W[6]] - 2*Log[W[13]] + 2*Log[W[18]], 
  (4*Log[W[3]])/3 - (4*Log[W[6]])/3 - (4*Log[W[13]])/3 + (4*Log[W[18]])/3, 
  (4*Log[W[3]])/3 - (4*Log[W[6]])/3 - (4*Log[W[13]])/3 + (4*Log[W[18]])/3, 0, 
  0, 0, 0, 0, Log[W[3]] - Log[W[6]] - Log[W[13]] + Log[W[18]], 
  Log[W[3]] - Log[W[6]] - Log[W[13]] + Log[W[18]], 0, 0, 0, 0, 0, 
  -2*Log[W[3]] + 2*Log[W[6]] + 2*Log[W[13]] - 2*Log[W[18]], 
  (-4*Log[W[3]])/3 + (4*Log[W[6]])/3 + (4*Log[W[13]])/3 - (4*Log[W[18]])/3, 
  (2*Log[W[3]])/3 - (2*Log[W[6]])/3 - (2*Log[W[13]])/3 + (2*Log[W[18]])/3, 
  (4*Log[W[3]])/3 - (4*Log[W[6]])/3 - (4*Log[W[13]])/3 + (4*Log[W[18]])/3, 0, 
  -2*Log[W[3]] + 2*Log[W[6]] + 2*Log[W[13]] - 2*Log[W[18]], 0, 0, 
  -2*Log[W[3]] + 2*Log[W[6]], Log[W[3]] - Log[W[6]] - Log[W[13]] + 
   Log[W[18]], Log[W[3]] - Log[W[6]] - Log[W[13]] + Log[W[18]], 0, 0, 0, 
  (4*Log[W[3]])/9 - (4*Log[W[6]])/9 - (4*Log[W[13]])/9 + (4*Log[W[18]])/9, 
  Log[W[3]] - Log[W[6]] - Log[W[13]] + Log[W[18]], 
  (-4*Log[W[3]])/3 + (4*Log[W[6]])/3 + (4*Log[W[13]])/3 - (4*Log[W[18]])/3, 
  (-2*Log[W[3]])/9 + (2*Log[W[6]])/9 + (2*Log[W[13]])/9 - (2*Log[W[18]])/9, 
  0, 0, 0, (-2*Log[W[3]])/3 + (2*Log[W[6]])/3 + (2*Log[W[13]])/3 - 
   (2*Log[W[18]])/3, -Log[W[3]]/3 + Log[W[6]]/3 + Log[W[13]]/3 - 
   Log[W[18]]/3, 0, 0, 0, 0, Log[W[3]]/3 - Log[W[6]]/3 - Log[W[13]]/3 + 
   Log[W[18]]/3, (4*Log[W[3]])/3 - (4*Log[W[6]])/3 - (4*Log[W[13]])/3 + 
   (4*Log[W[18]])/3, (-2*Log[W[3]])/3 + (2*Log[W[6]])/3 + (2*Log[W[13]])/3 - 
   (2*Log[W[18]])/3, (2*Log[W[3]])/3 - (2*Log[W[6]])/3 - (2*Log[W[13]])/3 + 
   (2*Log[W[18]])/3, 0, (-2*Log[W[3]])/3 + (2*Log[W[6]])/3 - 
   (4*Log[W[13]])/3 + (4*Log[W[18]])/3, Log[W[3]]/3 - Log[W[6]]/3 - 
   Log[W[13]]/3 + Log[W[18]]/3, (4*Log[W[3]])/3 - (4*Log[W[6]])/3 - 
   (4*Log[W[13]])/3 + (4*Log[W[18]])/3, -2*Log[W[3]] + 2*Log[W[6]] + 
   2*Log[W[13]] - 2*Log[W[18]], (-4*Log[W[3]])/3 + 2*Log[W[4]] - 
   (2*Log[W[6]])/3 - (2*Log[W[13]])/3 - (4*Log[W[18]])/3, 
  (-4*Log[W[3]])/3 + (4*Log[W[6]])/3 + (4*Log[W[13]])/3 - (4*Log[W[18]])/3, 
  (-4*Log[W[3]])/3 + (4*Log[W[6]])/3 + (4*Log[W[13]])/3 - (4*Log[W[18]])/3, 
  (4*Log[W[3]])/3 - (4*Log[W[6]])/3 - (4*Log[W[13]])/3 + (4*Log[W[18]])/3, 
  (2*Log[W[3]])/3 - (2*Log[W[6]])/3 - (2*Log[W[13]])/3 + (2*Log[W[18]])/3, 
  -Log[W[3]]/3 + Log[W[6]]/3 + Log[W[13]]/3 - Log[W[18]]/3, 0, 
  (4*Log[W[3]])/3 - (4*Log[W[6]])/3 - (4*Log[W[13]])/3 + (4*Log[W[18]])/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[1]] + 2*Log[W[4]] - 3*Log[W[6]] - 2*Log[W[13]] + 2*Log[W[18]], 
  (2*Log[W[1]])/3 + (4*Log[W[4]])/3 - 2*Log[W[6]] - (4*Log[W[13]])/3 + 
   (4*Log[W[18]])/3, (2*Log[W[1]])/3 + (4*Log[W[4]])/3 - 2*Log[W[6]] - 
   (4*Log[W[13]])/3 + (4*Log[W[18]])/3, 0, (-4*Log[W[1]])/3 - 
   (4*Log[W[3]])/3 + (4*Log[W[4]])/3 + (4*Log[W[18]])/3, 0, 0, 0, 
  Log[W[1]]/2 + Log[W[4]] - (3*Log[W[6]])/2 - Log[W[13]] + Log[W[18]], 
  Log[W[1]]/2 + Log[W[4]] - (3*Log[W[6]])/2 - Log[W[13]] + Log[W[18]], 0, 0, 
  0, 0, 0, -Log[W[1]] - 2*Log[W[4]] + 3*Log[W[6]] + 2*Log[W[13]] - 
   2*Log[W[18]], Log[W[1]]/3 - Log[W[3]] - Log[W[4]]/3 + 2*Log[W[6]] + 
   (4*Log[W[13]])/3 - (7*Log[W[18]])/3, Log[W[1]]/3 + (2*Log[W[4]])/3 - 
   Log[W[6]] - (2*Log[W[13]])/3 + (2*Log[W[18]])/3, 
  (2*Log[W[1]])/3 + (4*Log[W[4]])/3 - 2*Log[W[6]] - (4*Log[W[13]])/3 + 
   (4*Log[W[18]])/3, 0, -Log[W[1]] - 2*Log[W[4]] + 3*Log[W[6]] + 
   2*Log[W[13]] - 2*Log[W[18]], 0, 0, Log[W[1]] - 2*Log[W[4]] + 3*Log[W[6]] - 
   2*Log[W[18]], Log[W[1]]/2 + Log[W[4]] - (3*Log[W[6]])/2 - Log[W[13]] + 
   Log[W[18]], -Log[W[1]]/2 - Log[W[3]] + 2*Log[W[4]] - (3*Log[W[6]])/2 - 
   Log[W[13]] + 2*Log[W[18]], 0, 0, 0, (2*Log[W[1]])/9 + (4*Log[W[4]])/9 - 
   (2*Log[W[6]])/3 - (4*Log[W[13]])/9 + (4*Log[W[18]])/9, 
  (3*Log[W[1]])/2 + 2*Log[W[3]] - Log[W[4]] - (5*Log[W[6]])/2 - Log[W[13]] + 
   Log[W[18]], (-2*Log[W[1]])/3 - (4*Log[W[4]])/3 + 2*Log[W[6]] + 
   (4*Log[W[13]])/3 - (4*Log[W[18]])/3, -Log[W[1]]/9 - (2*Log[W[4]])/9 + 
   Log[W[6]]/3 + (2*Log[W[13]])/9 - (2*Log[W[18]])/9, 0, 0, 0, 
  (-5*Log[W[1]])/3 - (4*Log[W[3]])/3 + (2*Log[W[4]])/3 + Log[W[6]] + 
   (2*Log[W[13]])/3 + (2*Log[W[18]])/3, (-5*Log[W[1]])/6 - (2*Log[W[3]])/3 + 
   Log[W[4]]/3 + Log[W[6]]/2 + Log[W[13]]/3 + Log[W[18]]/3, 0, 0, 0, 0, 
  Log[W[1]]/6 + (7*Log[W[4]])/3 - (5*Log[W[6]])/2 - Log[W[13]]/3 + 
   Log[W[18]]/3, (2*Log[W[1]])/3 + (4*Log[W[4]])/3 - 2*Log[W[6]] - 
   (4*Log[W[13]])/3 + (4*Log[W[18]])/3, -Log[W[1]]/3 - (2*Log[W[4]])/3 + 
   Log[W[6]] + (2*Log[W[13]])/3 - (2*Log[W[18]])/3, 
  Log[W[1]]/3 + (2*Log[W[4]])/3 - Log[W[6]] - (2*Log[W[13]])/3 + 
   (2*Log[W[18]])/3, 0, (5*Log[W[1]])/3 - (2*Log[W[4]])/3 + Log[W[6]] - 
   (4*Log[W[13]])/3 - (2*Log[W[18]])/3, Log[W[1]]/6 + Log[W[4]]/3 - 
   Log[W[6]]/2 - Log[W[13]]/3 + Log[W[18]]/3, 
  (8*Log[W[1]])/3 + (4*Log[W[4]])/3 - 2*Log[W[6]] - (4*Log[W[13]])/3 - 
   (2*Log[W[18]])/3, -Log[W[1]] - 2*Log[W[4]] + 3*Log[W[6]] + 2*Log[W[13]] - 
   2*Log[W[18]], Log[W[1]]/3 + (2*Log[W[4]])/3 - Log[W[6]] - 
   (2*Log[W[13]])/3 + (2*Log[W[18]])/3, (-5*Log[W[1]])/3 - Log[W[3]] - 
   Log[W[4]]/3 + 2*Log[W[6]] + (4*Log[W[13]])/3 - (7*Log[W[18]])/3, 
  Log[W[1]]/3 - Log[W[3]] - Log[W[4]]/3 + 2*Log[W[6]] + (4*Log[W[13]])/3 - 
   (7*Log[W[18]])/3, (2*Log[W[1]])/3 + (4*Log[W[4]])/3 - 2*Log[W[6]] - 
   (4*Log[W[13]])/3 + (4*Log[W[18]])/3, Log[W[1]]/3 + (2*Log[W[4]])/3 - 
   Log[W[6]] - (2*Log[W[13]])/3 + (2*Log[W[18]])/3, 
  -Log[W[1]]/6 - Log[W[4]]/3 + Log[W[6]]/2 + Log[W[13]]/3 - Log[W[18]]/3, 0, 
  (2*Log[W[1]])/3 + (4*Log[W[4]])/3 - 2*Log[W[6]] - (4*Log[W[13]])/3 + 
   (4*Log[W[18]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[1]] + Log[W[6]] - 2*Log[W[18]], (14*Log[W[1]])/3 + (2*Log[W[6]])/3 - 
   4*Log[W[13]] - (4*Log[W[18]])/3, (2*Log[W[1]])/3 + (2*Log[W[6]])/3 - 
   (4*Log[W[18]])/3, 0, -4*Log[W[1]] + (4*Log[W[3]])/3 + 4*Log[W[13]] - 
   (4*Log[W[18]])/3, 0, 0, 0, (7*Log[W[1]])/2 + Log[W[6]]/2 - 3*Log[W[13]] - 
   Log[W[18]], (7*Log[W[1]])/2 + Log[W[6]]/2 - 3*Log[W[13]] - Log[W[18]], 0, 
  0, 0, 0, 0, -Log[W[1]] - Log[W[6]] + 2*Log[W[18]], 
  (-5*Log[W[1]])/3 + Log[W[3]] - (2*Log[W[6]])/3 - Log[W[13]] + 
   (7*Log[W[18]])/3, Log[W[1]]/3 + Log[W[6]]/3 - (2*Log[W[18]])/3, 
  (2*Log[W[1]])/3 + (2*Log[W[6]])/3 - (4*Log[W[18]])/3, 0, 
  -Log[W[1]] - Log[W[6]] + 2*Log[W[18]], 0, 0, -3*Log[W[1]] - Log[W[6]] + 
   2*Log[W[13]] + 2*Log[W[18]], -Log[W[1]]/2 + Log[W[6]]/2 + Log[W[13]] - 
   Log[W[18]], Log[W[1]]/2 + Log[W[3]] + Log[W[6]]/2 - 2*Log[W[18]], 0, 0, 0, 
  (2*Log[W[1]])/9 + (2*Log[W[6]])/9 - (4*Log[W[18]])/9, 
  (5*Log[W[1]])/2 - 2*Log[W[3]] + 2*Log[W[4]] - Log[W[6]]/2 - Log[W[13]] - 
   Log[W[18]], (-2*Log[W[1]])/3 - (2*Log[W[6]])/3 + (4*Log[W[18]])/3, 
  -Log[W[1]]/9 - Log[W[6]]/9 + (2*Log[W[18]])/9, 0, 0, 0, 
  (5*Log[W[1]])/3 + (4*Log[W[3]])/3 - Log[W[6]]/3 - 2*Log[W[13]] - 
   (2*Log[W[18]])/3, (5*Log[W[1]])/6 + (2*Log[W[3]])/3 - Log[W[6]]/6 - 
   Log[W[13]] - Log[W[18]]/3, 0, 0, 0, 0, (7*Log[W[1]])/6 + Log[W[6]]/6 - 
   Log[W[13]] - Log[W[18]]/3, (2*Log[W[1]])/3 + (2*Log[W[6]])/3 - 
   (4*Log[W[18]])/3, -Log[W[1]]/3 - Log[W[6]]/3 + (2*Log[W[18]])/3, 
  Log[W[1]]/3 + Log[W[6]]/3 - (2*Log[W[18]])/3, 0, 
  (-7*Log[W[1]])/3 - Log[W[6]]/3 + 2*Log[W[13]] + (2*Log[W[18]])/3, 
  (7*Log[W[1]])/6 + Log[W[6]]/6 - Log[W[13]] - Log[W[18]]/3, 
  (-4*Log[W[1]])/3 + (2*Log[W[6]])/3 + (2*Log[W[18]])/3, 
  -Log[W[1]] - Log[W[6]] + 2*Log[W[18]], (-5*Log[W[1]])/3 - 2*Log[W[4]] + 
   (7*Log[W[6]])/3 + 2*Log[W[13]] - (2*Log[W[18]])/3, 
  (-2*Log[W[1]])/3 + 2*Log[W[3]] - (8*Log[W[6]])/3 - 2*Log[W[13]] + 
   (10*Log[W[18]])/3, (-14*Log[W[1]])/3 + 2*Log[W[3]] - 2*Log[W[4]] - 
   (2*Log[W[6]])/3 + (10*Log[W[18]])/3, (2*Log[W[1]])/3 + (2*Log[W[6]])/3 - 
   (4*Log[W[18]])/3, Log[W[1]]/3 + Log[W[6]]/3 - (2*Log[W[18]])/3, 
  -Log[W[1]]/6 - Log[W[6]]/6 + Log[W[18]]/3, 0, 
  (2*Log[W[1]])/3 + (2*Log[W[6]])/3 - (4*Log[W[18]])/3, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {Log[W[1]] - Log[W[2]] - 2*Log[W[3]] - Log[W[5]] + 
   2*Log[W[13]] - Log[W[18]] + 2*Log[W[19]] + Log[W[27]] + 2*Log[W[28]], 
  (-2*Log[W[3]])/3 - (2*Log[W[5]])/3 + (4*Log[W[13]])/3 - (2*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3, 
  Log[W[1]] - (2*Log[W[3]])/3 + Log[W[4]] + Log[W[5]]/3 + (4*Log[W[13]])/3 + 
   Log[W[17]] - (2*Log[W[18]])/3 + (2*Log[W[19]])/3 + Log[W[26]] + 
   (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - 2*Log[W[31]], 0, 0, 
  Log[W[3]]/6 - Log[W[5]]/6 + Log[W[18]]/6 - Log[W[19]]/6 - Log[W[27]]/6 - 
   Log[W[28]]/6, -Log[W[3]]/3 + Log[W[5]]/3 - Log[W[18]]/3 + Log[W[19]]/3 + 
   Log[W[27]]/3 + Log[W[28]]/3, 0, -Log[W[3]]/2 - Log[W[5]]/2 + Log[W[13]] - 
   Log[W[18]]/2 + Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]]/2, 
  -Log[W[3]]/2 - Log[W[5]]/2 + Log[W[13]] - Log[W[18]]/2 + Log[W[19]]/2 + 
   Log[W[27]]/2 + Log[W[28]]/2, 0, 0, 0, 0, 0, 
  (5*Log[W[3]])/3 + Log[W[5]]/3 - 2*Log[W[13]] + (5*Log[W[18]])/3 - 
   (5*Log[W[19]])/3 - (5*Log[W[27]])/3 - (5*Log[W[28]])/3, 
  (2*Log[W[3]])/3 + (2*Log[W[5]])/3 - (4*Log[W[13]])/3 + (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - (2*Log[W[28]])/3, 
  Log[W[2]] - Log[W[3]]/3 + Log[W[4]] - Log[W[5]]/3 + (2*Log[W[13]])/3 + 
   Log[W[17]] + (2*Log[W[18]])/3 + Log[W[19]]/3 - Log[W[26]] - 
   (2*Log[W[27]])/3 + Log[W[28]]/3 - 2*Log[W[31]], 
  (-2*Log[W[3]])/3 - (2*Log[W[5]])/3 + (4*Log[W[13]])/3 - (2*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3, 0, 
  Log[W[3]] + Log[W[5]] - 2*Log[W[13]] + Log[W[18]] - Log[W[19]] - 
   Log[W[27]] - Log[W[28]], -Log[W[3]]/6 + Log[W[5]]/6 - Log[W[18]]/6 + 
   Log[W[19]]/6 + Log[W[27]]/6 + Log[W[28]]/6, 0, 
  -Log[W[1]] - Log[W[2]] + Log[W[3]] - Log[W[19]] + 2*Log[W[25]] - 
   Log[W[28]], -Log[W[3]]/2 - Log[W[5]]/2 + Log[W[13]] - Log[W[18]]/2 + 
   Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]]/2, -Log[W[3]]/2 - Log[W[5]]/2 + 
   Log[W[13]] - Log[W[18]]/2 + Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]]/2, 0, 
  0, 0, Log[W[1]] + Log[W[2]] - (5*Log[W[3]])/9 - (8*Log[W[5]])/9 + 
   (4*Log[W[13]])/9 + (4*Log[W[18]])/9 + (5*Log[W[19]])/9 - 2*Log[W[25]] - 
   (4*Log[W[27]])/9 + (5*Log[W[28]])/9, -Log[W[3]]/2 - Log[W[5]]/2 + 
   Log[W[13]] - Log[W[18]]/2 + Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]]/2, 
  -Log[W[1]] + (2*Log[W[3]])/3 - Log[W[4]] + (2*Log[W[5]])/3 - 
   (4*Log[W[13]])/3 + (2*Log[W[18]])/3 - (5*Log[W[19]])/3 - Log[W[20]] - 
   (2*Log[W[27]])/3 - (5*Log[W[28]])/3 - Log[W[29]] + 2*Log[W[31]], 
  Log[W[3]]/9 + Log[W[5]]/9 - (2*Log[W[13]])/9 + Log[W[18]]/9 - 
   Log[W[19]]/9 - Log[W[27]]/9 - Log[W[28]]/9, 0, 
  Log[W[3]]/3 - Log[W[5]]/3 + Log[W[18]]/3 - Log[W[19]]/3 - Log[W[27]]/3 - 
   Log[W[28]]/3, Log[W[3]]/3 - Log[W[5]]/3 + Log[W[18]]/3 - Log[W[19]]/3 - 
   Log[W[27]]/3 - Log[W[28]]/3, Log[W[3]]/3 + Log[W[5]]/3 - 
   (2*Log[W[13]])/3 + Log[W[18]]/3 - Log[W[19]]/3 - Log[W[27]]/3 - 
   Log[W[28]]/3, Log[W[3]]/6 + Log[W[5]]/6 - Log[W[13]]/3 + Log[W[18]]/6 - 
   Log[W[19]]/6 - Log[W[27]]/6 - Log[W[28]]/6, 0, 0, 0, 
  -Log[W[3]]/3 + Log[W[5]]/3 - Log[W[18]]/3 + Log[W[19]]/3 + Log[W[27]]/3 + 
   Log[W[28]]/3, -Log[W[3]]/6 - Log[W[5]]/6 + Log[W[13]]/3 - Log[W[18]]/6 + 
   Log[W[19]]/6 + Log[W[27]]/6 + Log[W[28]]/6, Log[W[2]] + Log[W[3]]/3 + 
   Log[W[4]] - (2*Log[W[5]])/3 + (4*Log[W[13]])/3 - (2*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 + Log[W[20]] + (2*Log[W[27]])/3 + (2*Log[W[28]])/3 + 
   Log[W[29]] - 2*Log[W[31]], Log[W[3]]/3 + Log[W[5]]/3 - (2*Log[W[13]])/3 + 
   Log[W[18]]/3 - Log[W[19]]/3 - Log[W[27]]/3 - Log[W[28]]/3, 
  -Log[W[3]]/3 - Log[W[5]]/3 + (2*Log[W[13]])/3 - Log[W[18]]/3 + 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3, 0, 
  -Log[W[1]] + Log[W[2]] + Log[W[3]]/3 - (2*Log[W[5]])/3 + (4*Log[W[13]])/3 - 
   (2*Log[W[18]])/3 - Log[W[19]]/3 + (2*Log[W[27]])/3 - Log[W[28]]/3, 
  -Log[W[3]]/6 - Log[W[5]]/6 + Log[W[13]]/3 - Log[W[18]]/6 + Log[W[19]]/6 + 
   Log[W[27]]/6 + Log[W[28]]/6, (-5*Log[W[3]])/3 + Log[W[5]]/3 + 
   (4*Log[W[13]])/3 - (5*Log[W[18]])/3 + (5*Log[W[19]])/3 + 
   (5*Log[W[27]])/3 + (5*Log[W[28]])/3, (5*Log[W[3]])/6 + Log[W[5]]/6 - 
   2*Log[W[13]] - Log[W[17]] + (5*Log[W[18]])/6 - (11*Log[W[19]])/6 - 
   Log[W[20]] + Log[W[26]] - (5*Log[W[27]])/6 - (11*Log[W[28]])/6 - 
   Log[W[29]] + 2*Log[W[31]], (2*Log[W[3]])/3 - Log[W[5]]/3 + 
   (2*Log[W[13]])/3 + Log[W[17]] + (2*Log[W[18]])/3 + Log[W[19]]/3 + 
   Log[W[20]] - Log[W[26]] - (2*Log[W[27]])/3 + Log[W[28]]/3 + Log[W[29]] - 
   2*Log[W[31]], (2*Log[W[3]])/3 + (2*Log[W[5]])/3 - (4*Log[W[13]])/3 + 
   (2*Log[W[18]])/3 - (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - (2*Log[W[28]])/3, 
  (2*Log[W[3]])/3 + (2*Log[W[5]])/3 - (4*Log[W[13]])/3 + (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - (2*Log[W[28]])/3, 
  (-2*Log[W[3]])/3 + 2*Log[W[4]] - (2*Log[W[5]])/3 + (4*Log[W[13]])/3 + 
   2*Log[W[17]] - (2*Log[W[18]])/3 + (2*Log[W[19]])/3 + 2*Log[W[20]] + 
   (2*Log[W[27]])/3 + (2*Log[W[28]])/3 - 4*Log[W[31]], 
  -Log[W[3]]/3 - Log[W[5]]/3 + (2*Log[W[13]])/3 - Log[W[18]]/3 + 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3, Log[W[3]]/6 + Log[W[5]]/6 - 
   Log[W[13]]/3 + Log[W[18]]/6 - Log[W[19]]/6 - Log[W[27]]/6 - Log[W[28]]/6, 
  0, (-2*Log[W[3]])/3 - (2*Log[W[5]])/3 + (4*Log[W[13]])/3 - 
   (2*Log[W[18]])/3 + (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3, 
  -Log[W[3]]/3 + Log[W[5]]/3 - Log[W[18]]/3 + Log[W[19]]/3 + Log[W[27]]/3 + 
   Log[W[28]]/3, Log[W[3]]/2 - Log[W[5]]/2 + Log[W[18]]/2 - Log[W[19]]/2 - 
   Log[W[27]]/2 - Log[W[28]]/2, -Log[W[3]]/4 + Log[W[5]]/4 - Log[W[18]]/4 + 
   Log[W[19]]/4 + Log[W[27]]/4 + Log[W[28]]/4, 
  (2*Log[W[3]])/3 - (2*Log[W[5]])/3 + (2*Log[W[18]])/3 - (2*Log[W[19]])/3 - 
   (2*Log[W[27]])/3 - (2*Log[W[28]])/3, -Log[W[3]]/6 + Log[W[5]]/6 - 
   Log[W[18]]/6 + Log[W[19]]/6 + Log[W[27]]/6 + Log[W[28]]/6, 
  Log[W[3]]/6 - Log[W[5]]/6 + Log[W[18]]/6 - Log[W[19]]/6 - Log[W[27]]/6 - 
   Log[W[28]]/6, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-3*Log[W[2]] - 6*Log[W[3]] + 3*Log[W[4]] + 3*Log[W[5]] + 3*Log[W[18]] - 
   3*Log[W[19]] + 3*Log[W[20]] - 3*Log[W[27]] - 3*Log[W[28]] + 3*Log[W[29]], 
  2*Log[W[1]] + 2*Log[W[3]] + 2*Log[W[4]] - 6*Log[W[13]] - 2*Log[W[19]] + 
   2*Log[W[20]] + 2*Log[W[28]] + 2*Log[W[29]], -2*Log[W[3]] - 2*Log[W[17]] + 
   2*Log[W[18]] + 2*Log[W[20]] - 2*Log[W[26]] - 2*Log[W[27]] + 2*Log[W[29]], 
  0, -2*Log[W[1]] + 2*Log[W[2]] - 2*Log[W[3]] - 4*Log[W[4]] + 8*Log[W[13]] + 
   2*Log[W[19]] - 4*Log[W[20]] - 2*Log[W[28]] - 4*Log[W[29]], 
  Log[W[3]]/2 - Log[W[5]]/2 - Log[W[18]]/2 + Log[W[19]]/2 + Log[W[27]]/2 + 
   Log[W[28]]/2, -Log[W[3]] + Log[W[5]] + Log[W[18]] - Log[W[19]] - 
   Log[W[27]] - Log[W[28]], 0, (3*Log[W[1]])/2 - (3*Log[W[2]])/2 + 
   (3*Log[W[3]])/2 + 3*Log[W[4]] - 6*Log[W[13]] - (3*Log[W[19]])/2 + 
   3*Log[W[20]] + (3*Log[W[28]])/2 + 3*Log[W[29]], 
  (3*Log[W[1]])/2 - (3*Log[W[2]])/2 + (3*Log[W[3]])/2 + 3*Log[W[4]] - 
   6*Log[W[13]] - (3*Log[W[19]])/2 + 3*Log[W[20]] + (3*Log[W[28]])/2 + 
   3*Log[W[29]], 0, 0, 0, 0, 0, 3*Log[W[2]] + 5*Log[W[3]] - 3*Log[W[4]] - 
   2*Log[W[5]] - 2*Log[W[18]] + 2*Log[W[19]] - 3*Log[W[20]] + 2*Log[W[27]] + 
   2*Log[W[28]] - 3*Log[W[29]], -Log[W[1]]/2 + (3*Log[W[2]])/2 + 
   (5*Log[W[3]])/2 - 2*Log[W[4]] + Log[W[19]]/2 - 2*Log[W[20]] - 
   Log[W[28]]/2 - 2*Log[W[29]], -Log[W[2]] - Log[W[3]] + Log[W[4]] + 
   Log[W[20]] + Log[W[29]], -2*Log[W[2]] - 2*Log[W[3]] + 2*Log[W[4]] + 
   2*Log[W[20]] + 2*Log[W[29]], 0, 3*Log[W[2]] + 3*Log[W[3]] - 3*Log[W[4]] - 
   3*Log[W[20]] - 3*Log[W[29]], -Log[W[3]]/2 + Log[W[5]]/2 + Log[W[18]]/2 - 
   Log[W[19]]/2 - Log[W[27]]/2 - Log[W[28]]/2, 0, 
  -Log[W[1]] + Log[W[2]] - Log[W[3]] - 2*Log[W[4]] + 4*Log[W[13]] + 
   Log[W[19]] - 2*Log[W[20]] - Log[W[28]] - 2*Log[W[29]], 
  -Log[W[1]]/2 + Log[W[2]]/2 - Log[W[3]]/2 - Log[W[4]] + 2*Log[W[13]] + 
   Log[W[19]]/2 - Log[W[20]] - Log[W[28]]/2 - Log[W[29]], 0, 0, 0, 0, 
  -3*Log[W[2]] - (5*Log[W[3]])/3 + 3*Log[W[4]] - 2*Log[W[5]] - 
   (2*Log[W[17]])/3 - (4*Log[W[18]])/3 + 2*Log[W[19]] + (11*Log[W[20]])/3 - 
   (2*Log[W[26]])/3 + (4*Log[W[27]])/3 + 2*Log[W[28]] + (11*Log[W[29]])/3, 
  (3*Log[W[1]])/2 - (3*Log[W[2]])/2 - (7*Log[W[3]])/2 + 3*Log[W[4]] - 
   2*Log[W[13]] - Log[W[17]] + Log[W[18]] - (3*Log[W[19]])/2 + 4*Log[W[20]] - 
   Log[W[26]] - Log[W[27]] + (3*Log[W[28]])/2 + 4*Log[W[29]], 
  2*Log[W[3]] + 2*Log[W[17]] - 2*Log[W[18]] - 2*Log[W[20]] + 2*Log[W[26]] + 
   2*Log[W[27]] - 2*Log[W[29]], Log[W[3]]/3 + Log[W[17]]/3 - Log[W[18]]/3 - 
   Log[W[20]]/3 + Log[W[26]]/3 + Log[W[27]]/3 - Log[W[29]]/3, 0, 
  Log[W[3]] - Log[W[5]] - Log[W[18]] + Log[W[19]] + Log[W[27]] + Log[W[28]], 
  Log[W[3]] - Log[W[5]] - Log[W[18]] + Log[W[19]] + Log[W[27]] + Log[W[28]], 
  Log[W[1]] - Log[W[2]] + Log[W[3]] + 2*Log[W[4]] - 4*Log[W[13]] - 
   Log[W[19]] + 2*Log[W[20]] + Log[W[28]] + 2*Log[W[29]], 
  Log[W[1]]/2 - Log[W[2]]/2 + Log[W[3]]/2 + Log[W[4]] - 2*Log[W[13]] - 
   Log[W[19]]/2 + Log[W[20]] + Log[W[28]]/2 + Log[W[29]], 0, 0, 0, 
  Log[W[2]] - Log[W[4]] + Log[W[5]] + Log[W[18]] - Log[W[19]] - Log[W[20]] - 
   Log[W[27]] - Log[W[28]] - Log[W[29]], Log[W[1]]/2 + (3*Log[W[2]])/2 + 
   (3*Log[W[3]])/2 - Log[W[4]] - 2*Log[W[13]] - Log[W[17]] + Log[W[18]] - 
   Log[W[19]]/2 - Log[W[26]] - Log[W[27]] + Log[W[28]]/2, 
  -2*Log[W[3]] - 2*Log[W[17]] + 2*Log[W[18]] + 2*Log[W[20]] - 2*Log[W[26]] - 
   2*Log[W[27]] + 2*Log[W[29]], -2*Log[W[2]] - Log[W[3]] + 2*Log[W[4]] + 
   Log[W[17]] - Log[W[18]] + Log[W[20]] + Log[W[26]] + Log[W[27]] + 
   Log[W[29]], 3*Log[W[2]] + 2*Log[W[3]] - 3*Log[W[4]] - Log[W[17]] + 
   Log[W[18]] - 2*Log[W[20]] - Log[W[26]] - Log[W[27]] - 2*Log[W[29]], 0, 
  -Log[W[1]] + Log[W[2]] - Log[W[3]] - 2*Log[W[4]] + 4*Log[W[13]] + 
   Log[W[19]] - 2*Log[W[20]] - Log[W[28]] - 2*Log[W[29]], 
  Log[W[1]]/2 - Log[W[2]]/2 + Log[W[3]]/2 + Log[W[4]] - 2*Log[W[13]] - 
   Log[W[19]]/2 + Log[W[20]] + Log[W[28]]/2 + Log[W[29]], 
  -Log[W[1]] - Log[W[3]] - Log[W[4]] + 3*Log[W[5]] + 3*Log[W[18]] - 
   2*Log[W[19]] - Log[W[20]] - 3*Log[W[27]] - 4*Log[W[28]] - Log[W[29]], 
  (5*Log[W[3]])/2 - (5*Log[W[5]])/2 - (5*Log[W[18]])/2 + (5*Log[W[19]])/2 + 
   (5*Log[W[27]])/2 + (5*Log[W[28]])/2, -Log[W[1]] - 2*Log[W[3]] - 
   Log[W[4]] + 4*Log[W[13]] + Log[W[19]] - Log[W[20]] - Log[W[28]] - 
   Log[W[29]], 4*Log[W[3]] - 4*Log[W[13]], -2*Log[W[1]] + 4*Log[W[3]] - 
   2*Log[W[4]] + 2*Log[W[19]] - 2*Log[W[20]] - 2*Log[W[28]] - 2*Log[W[29]], 
  -2*Log[W[3]] - 2*Log[W[17]] + 2*Log[W[18]] + 2*Log[W[20]] - 2*Log[W[26]] - 
   2*Log[W[27]] + 2*Log[W[29]], -2*Log[W[1]] - Log[W[3]] - Log[W[5]] + 
   Log[W[18]] - Log[W[19]] + 2*Log[W[20]] - Log[W[27]] + Log[W[28]] + 
   2*Log[W[29]], -Log[W[1]]/2 + Log[W[3]]/2 - Log[W[4]]/2 - Log[W[5]]/2 - 
   Log[W[18]]/2 - Log[W[20]]/2 + Log[W[27]]/2 - Log[W[29]]/2 + Log[W[31]], 
  Log[W[1]]/2 + Log[W[4]]/2 + Log[W[19]]/2 + Log[W[20]]/2 + Log[W[28]]/2 + 
   Log[W[29]]/2 - Log[W[31]], -2*Log[W[3]] - 2*Log[W[17]] + 2*Log[W[18]] + 
   2*Log[W[20]] - 2*Log[W[26]] - 2*Log[W[27]] + 2*Log[W[29]], 
  -Log[W[3]] + Log[W[5]] + Log[W[18]] - Log[W[19]] - Log[W[27]] - Log[W[28]], 
  (3*Log[W[3]])/2 - (3*Log[W[5]])/2 - (3*Log[W[18]])/2 + (3*Log[W[19]])/2 + 
   (3*Log[W[27]])/2 + (3*Log[W[28]])/2, (-3*Log[W[3]])/4 + (3*Log[W[5]])/4 + 
   (3*Log[W[18]])/4 - (3*Log[W[19]])/4 - (3*Log[W[27]])/4 - (3*Log[W[28]])/4, 
  2*Log[W[3]] - 2*Log[W[5]] - 2*Log[W[18]] + 2*Log[W[19]] + 2*Log[W[27]] + 
   2*Log[W[28]], -Log[W[3]]/2 + Log[W[5]]/2 + Log[W[18]]/2 - Log[W[19]]/2 - 
   Log[W[27]]/2 - Log[W[28]]/2, Log[W[3]]/2 - Log[W[5]]/2 - Log[W[18]]/2 + 
   Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]]/2, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-3*Log[W[1]] - 3*Log[W[4]] + 3*Log[W[19]] + 3*Log[W[20]] + 3*Log[W[28]] + 
   3*Log[W[29]], -6*Log[W[1]] + 2*Log[W[3]] - 6*Log[W[4]] + 2*Log[W[5]] + 
   2*Log[W[18]] + 4*Log[W[19]] + 2*Log[W[20]] + 2*Log[W[27]] + 4*Log[W[28]] + 
   2*Log[W[29]], 2*Log[W[1]] + 2*Log[W[4]] - Log[W[5]] - Log[W[17]] + 
   5*Log[W[19]] + 5*Log[W[20]] + Log[W[26]] + 5*Log[W[28]] + 5*Log[W[29]] - 
   6*Log[W[31]], 0, 2*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[3]] + 4*Log[W[4]] - 
   2*Log[W[19]] - 4*Log[W[20]] - 2*Log[W[28]] - 4*Log[W[29]], 0, 0, 0, 
  (-9*Log[W[1]])/2 - (3*Log[W[2]])/2 - 3*Log[W[4]] + (3*Log[W[5]])/2 + 
   (3*Log[W[18]])/2 + 3*Log[W[19]] + 3*Log[W[20]] + (3*Log[W[27]])/2 + 
   3*Log[W[28]] + 3*Log[W[29]], (-9*Log[W[1]])/2 - (3*Log[W[2]])/2 - 
   3*Log[W[4]] + (3*Log[W[5]])/2 + (3*Log[W[18]])/2 + 3*Log[W[19]] + 
   3*Log[W[20]] + (3*Log[W[27]])/2 + 3*Log[W[28]] + 3*Log[W[29]], 0, 0, 0, 0, 
  0, 6*Log[W[1]] + 6*Log[W[4]] - 3*Log[W[5]] - 3*Log[W[17]] - 3*Log[W[19]] - 
   3*Log[W[20]] + 3*Log[W[26]] - 3*Log[W[28]] - 3*Log[W[29]], 
  (9*Log[W[1]])/2 + (3*Log[W[2]])/2 - Log[W[3]]/2 + 3*Log[W[4]] - 
   2*Log[W[5]] - 3*Log[W[17]] + Log[W[18]] - (5*Log[W[19]])/2 - 
   2*Log[W[20]] + 3*Log[W[26]] + Log[W[27]] - (5*Log[W[28]])/2 - 
   2*Log[W[29]], Log[W[1]] - 2*Log[W[2]] + Log[W[4]] + Log[W[5]] + 
   2*Log[W[7]] + 3*Log[W[17]] - 2*Log[W[18]] + 4*Log[W[19]] + 4*Log[W[20]] - 
   3*Log[W[26]] - 2*Log[W[27]] + 4*Log[W[28]] + 4*Log[W[29]] - 6*Log[W[31]], 
  -4*Log[W[1]] - Log[W[2]] - Log[W[4]] + 2*Log[W[5]] - 2*Log[W[7]] + 
   3*Log[W[17]] - Log[W[18]] + 2*Log[W[19]] + 2*Log[W[20]] - 3*Log[W[26]] - 
   Log[W[27]] + 2*Log[W[28]] + 2*Log[W[29]], -3*Log[W[2]] + 3*Log[W[4]] - 
   3*Log[W[17]] + 3*Log[W[18]] + 3*Log[W[26]] + 3*Log[W[27]], 
  6*Log[W[1]] + 3*Log[W[2]] + 3*Log[W[4]] - 3*Log[W[5]] - 6*Log[W[17]] + 
   3*Log[W[18]] - 3*Log[W[19]] - 3*Log[W[20]] + 6*Log[W[26]] + 3*Log[W[27]] - 
   3*Log[W[28]] - 3*Log[W[29]], 0, 0, 4*Log[W[1]] + 2*Log[W[2]] - 
   2*Log[W[3]] + 2*Log[W[4]] - 4*Log[W[19]] - 2*Log[W[20]] - 4*Log[W[28]] - 
   2*Log[W[29]], (-5*Log[W[1]])/2 - (7*Log[W[2]])/2 + 2*Log[W[3]] + 
   Log[W[4]] + (3*Log[W[5]])/2 + (3*Log[W[18]])/2 + Log[W[19]] - Log[W[20]] + 
   (3*Log[W[27]])/2 + Log[W[28]] - Log[W[29]], -3*Log[W[1]] - 3*Log[W[2]] + 
   (3*Log[W[3]])/2 + (3*Log[W[5]])/2 + (3*Log[W[18]])/2 + (3*Log[W[19]])/2 + 
   (3*Log[W[27]])/2 + (3*Log[W[28]])/2, 0, 0, 0, 
  (-13*Log[W[1]])/3 - 8*Log[W[2]] + (11*Log[W[4]])/3 + (2*Log[W[5]])/3 + 
   (2*Log[W[17]])/3 + (11*Log[W[19]])/3 + (11*Log[W[20]])/3 - 
   (2*Log[W[26]])/3 + (11*Log[W[28]])/3 + (11*Log[W[29]])/3, 
  (-9*Log[W[1]])/2 - (3*Log[W[2]])/2 - Log[W[3]] - 3*Log[W[4]] + 
   (3*Log[W[5]])/2 + Log[W[17]] + Log[W[18]]/2 + 3*Log[W[19]] + 
   4*Log[W[20]] - Log[W[26]] + Log[W[27]]/2 + 3*Log[W[28]] + 4*Log[W[29]], 
  4*Log[W[1]] + 6*Log[W[2]] - 2*Log[W[4]] - 2*Log[W[5]] - 2*Log[W[17]] - 
   8*Log[W[19]] - 8*Log[W[20]] + 2*Log[W[26]] - 8*Log[W[28]] - 8*Log[W[29]] + 
   6*Log[W[31]], (2*Log[W[1]])/3 - 2*Log[W[2]] + (8*Log[W[4]])/3 - 
   Log[W[5]]/3 - Log[W[17]]/3 - Log[W[19]]/3 - Log[W[20]]/3 + Log[W[26]]/3 - 
   Log[W[28]]/3 - Log[W[29]]/3, 0, 0, 0, Log[W[1]] + 3*Log[W[2]] - 
   2*Log[W[3]] - 2*Log[W[4]] - Log[W[5]] - Log[W[18]] + 2*Log[W[20]] - 
   Log[W[27]] + 2*Log[W[29]], Log[W[1]]/2 + (3*Log[W[2]])/2 - Log[W[3]] - 
   Log[W[4]] - Log[W[5]]/2 - Log[W[18]]/2 + Log[W[20]] - Log[W[27]]/2 + 
   Log[W[29]], 0, 0, 0, Log[W[2]] + Log[W[3]] - 3*Log[W[4]] + 2*Log[W[12]] - 
   Log[W[20]] - Log[W[29]], (-3*Log[W[1]])/2 + (3*Log[W[2]])/2 + Log[W[3]] - 
   3*Log[W[4]] + Log[W[5]]/2 + Log[W[17]] - Log[W[18]]/2 + Log[W[19]] - 
   Log[W[26]] - Log[W[27]]/2 + Log[W[28]], -Log[W[1]] - 3*Log[W[2]] - 
   3*Log[W[3]] + 2*Log[W[4]] + 2*Log[W[5]] + 2*Log[W[17]] + 5*Log[W[19]] + 
   8*Log[W[20]] - 2*Log[W[26]] + 5*Log[W[28]] + 8*Log[W[29]] - 6*Log[W[31]], 
  2*Log[W[1]] - 2*Log[W[2]] - 2*Log[W[3]] + 2*Log[W[4]] - Log[W[5]] + 
   2*Log[W[12]] - Log[W[17]] - Log[W[19]] + Log[W[20]] + Log[W[26]] - 
   Log[W[28]] + Log[W[29]], -2*Log[W[1]] + 3*Log[W[2]] + 3*Log[W[3]] - 
   5*Log[W[4]] + Log[W[5]] + Log[W[17]] + Log[W[19]] - 2*Log[W[20]] - 
   Log[W[26]] + Log[W[28]] - 2*Log[W[29]], 0, -2*Log[W[2]] + 2*Log[W[4]] + 
   2*Log[W[5]] + 2*Log[W[18]] - 2*Log[W[19]] - 2*Log[W[20]] + 2*Log[W[27]] - 
   2*Log[W[28]] - 2*Log[W[29]], (-3*Log[W[1]])/2 - Log[W[2]]/2 - Log[W[4]] + 
   Log[W[5]]/2 + Log[W[18]]/2 + Log[W[19]] + Log[W[20]] + Log[W[27]]/2 + 
   Log[W[28]] + Log[W[29]], -3*Log[W[1]] + 2*Log[W[3]] - 3*Log[W[4]] + 
   2*Log[W[5]] + 2*Log[W[18]] + Log[W[19]] - Log[W[20]] + 2*Log[W[27]] + 
   Log[W[28]] - Log[W[29]], 3*Log[W[1]] + 3*Log[W[4]] - 3*Log[W[5]] - 
   3*Log[W[17]] - 6*Log[W[19]] - 6*Log[W[20]] + 3*Log[W[26]] - 6*Log[W[28]] - 
   6*Log[W[29]] + 6*Log[W[31]], 2*Log[W[1]] - 2*Log[W[3]] + 2*Log[W[4]] + 
   Log[W[5]] + 3*Log[W[17]] - 2*Log[W[18]] + 3*Log[W[19]] + 5*Log[W[20]] - 
   3*Log[W[26]] - 2*Log[W[27]] + 3*Log[W[28]] + 5*Log[W[29]] - 6*Log[W[31]], 
  4*Log[W[1]] - 2*Log[W[3]] + 4*Log[W[4]] - 2*Log[W[5]] - 2*Log[W[18]] - 
   2*Log[W[19]] - 2*Log[W[27]] - 2*Log[W[28]], 6*Log[W[1]] - 2*Log[W[3]] + 
   6*Log[W[4]] - 2*Log[W[5]] - 2*Log[W[18]] - 4*Log[W[19]] - 2*Log[W[20]] - 
   2*Log[W[27]] - 4*Log[W[28]] - 2*Log[W[29]], 2*Log[W[1]] + 2*Log[W[4]] + 
   2*Log[W[5]] + 2*Log[W[17]] + 8*Log[W[19]] + 8*Log[W[20]] - 2*Log[W[26]] + 
   8*Log[W[28]] + 8*Log[W[29]] - 12*Log[W[31]], 
  -2*Log[W[1]] - 2*Log[W[4]] + 2*Log[W[19]] + 2*Log[W[20]] + 2*Log[W[28]] + 
   2*Log[W[29]], -Log[W[1]] + Log[W[4]] - (3*Log[W[5]])/2 + Log[W[17]]/2 - 
   (5*Log[W[19]])/2 - Log[W[20]]/2 - Log[W[26]]/2 - Log[W[28]]/2 - 
   Log[W[29]]/2 + Log[W[31]], Log[W[1]] + Log[W[4]] - Log[W[5]]/2 - 
   Log[W[17]]/2 + Log[W[19]]/2 + Log[W[20]]/2 + Log[W[26]]/2 + Log[W[28]]/2 + 
   Log[W[29]]/2 - Log[W[31]], -4*Log[W[1]] - 4*Log[W[4]] + 2*Log[W[5]] + 
   2*Log[W[17]] + 2*Log[W[19]] + 2*Log[W[20]] - 2*Log[W[26]] + 2*Log[W[28]] + 
   2*Log[W[29]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-3*Log[W[1]] - 3*Log[W[4]] + 3*Log[W[19]] + 3*Log[W[20]] - 3*Log[W[28]] - 
   3*Log[W[29]], -6*Log[W[1]] + 2*Log[W[3]] - 6*Log[W[4]] + 2*Log[W[5]] + 
   2*Log[W[18]] + 4*Log[W[19]] + 2*Log[W[20]] - 2*Log[W[27]] - 4*Log[W[28]] - 
   2*Log[W[29]], -4*Log[W[1]] + 3*Log[W[2]] + 3*Log[W[3]] - 7*Log[W[4]] - 
   4*Log[W[5]] - 4*Log[W[17]] + 2*Log[W[19]] - Log[W[20]] - 4*Log[W[26]] - 
   2*Log[W[28]] + Log[W[29]] + 6*Log[W[31]], -3*Log[W[2]] - 3*Log[W[3]] + 
   3*Log[W[4]] + 3*Log[W[20]] - 3*Log[W[29]], 2*Log[W[1]] - 2*Log[W[2]] + 
   2*Log[W[3]] + 4*Log[W[4]] - 2*Log[W[19]] - 4*Log[W[20]] + 2*Log[W[28]] + 
   4*Log[W[29]], 0, 0, 0, (-9*Log[W[1]])/2 - (3*Log[W[2]])/2 - 3*Log[W[4]] + 
   (3*Log[W[5]])/2 + (3*Log[W[18]])/2 + 3*Log[W[19]] + 3*Log[W[20]] - 
   (3*Log[W[27]])/2 - 3*Log[W[28]] - 3*Log[W[29]], 
  (-9*Log[W[1]])/2 - (3*Log[W[2]])/2 - 3*Log[W[4]] + (3*Log[W[5]])/2 + 
   (3*Log[W[18]])/2 + 3*Log[W[19]] + 3*Log[W[20]] - (3*Log[W[27]])/2 - 
   3*Log[W[28]] - 3*Log[W[29]], 0, 0, 0, 0, 0, 6*Log[W[1]] - 3*Log[W[2]] + 
   9*Log[W[4]] - 3*Log[W[5]] - 3*Log[W[18]] - 3*Log[W[19]] - 3*Log[W[20]] + 
   3*Log[W[27]] + 3*Log[W[28]] + 3*Log[W[29]], 
  (9*Log[W[1]])/2 - (3*Log[W[2]])/2 - Log[W[3]]/2 + 6*Log[W[4]] - 
   2*Log[W[5]] - 2*Log[W[18]] - (5*Log[W[19]])/2 - 2*Log[W[20]] + 
   2*Log[W[27]] + (5*Log[W[28]])/2 + 2*Log[W[29]], 
  -5*Log[W[1]] - 2*Log[W[2]] - 5*Log[W[4]] - 2*Log[W[5]] + 2*Log[W[7]] - 
   2*Log[W[18]] + Log[W[19]] + Log[W[20]] + 2*Log[W[27]] - Log[W[28]] - 
   Log[W[29]] + 6*Log[W[31]], -4*Log[W[1]] + 2*Log[W[2]] - 4*Log[W[4]] + 
   2*Log[W[5]] - 2*Log[W[7]] + 2*Log[W[18]] + 2*Log[W[19]] + 2*Log[W[20]] - 
   2*Log[W[27]] - 2*Log[W[28]] - 2*Log[W[29]], -3*Log[W[2]] + 3*Log[W[3]] + 
   3*Log[W[4]] - 3*Log[W[20]] + 3*Log[W[29]], 6*Log[W[1]] - 3*Log[W[2]] + 
   9*Log[W[4]] - 3*Log[W[5]] - 3*Log[W[18]] - 3*Log[W[19]] - 3*Log[W[20]] + 
   3*Log[W[27]] + 3*Log[W[28]] + 3*Log[W[29]], 0, 0, 
  4*Log[W[1]] + 2*Log[W[2]] - 2*Log[W[3]] + 2*Log[W[4]] - 4*Log[W[19]] - 
   2*Log[W[20]] + 4*Log[W[28]] + 2*Log[W[29]], 
  (-5*Log[W[1]])/2 - (7*Log[W[2]])/2 + 2*Log[W[3]] + Log[W[4]] + 
   (3*Log[W[5]])/2 + (3*Log[W[18]])/2 + Log[W[19]] - Log[W[20]] - 
   (3*Log[W[27]])/2 - Log[W[28]] + Log[W[29]], -3*Log[W[1]] - 3*Log[W[2]] + 
   (3*Log[W[3]])/2 + (3*Log[W[5]])/2 + (3*Log[W[18]])/2 + (3*Log[W[19]])/2 - 
   (3*Log[W[27]])/2 - (3*Log[W[28]])/2, 0, 0, 0, 
  (-13*Log[W[1]])/3 - 4*Log[W[2]] + 4*Log[W[3]] - Log[W[4]]/3 + 
   (2*Log[W[5]])/3 + (2*Log[W[17]])/3 + (11*Log[W[19]])/3 - Log[W[20]]/3 + 
   (2*Log[W[26]])/3 - (11*Log[W[28]])/3 + Log[W[29]]/3, 
  (-9*Log[W[1]])/2 + (3*Log[W[2]])/2 + 2*Log[W[3]] - 6*Log[W[4]] + 
   (3*Log[W[5]])/2 + Log[W[17]] + Log[W[18]]/2 + 3*Log[W[19]] + Log[W[20]] + 
   Log[W[26]] - Log[W[27]]/2 - 3*Log[W[28]] - Log[W[29]], 
  10*Log[W[1]] + 3*Log[W[2]] - 3*Log[W[3]] + 7*Log[W[4]] + Log[W[5]] + 
   Log[W[17]] - 5*Log[W[19]] - 2*Log[W[20]] + Log[W[26]] + 5*Log[W[28]] + 
   2*Log[W[29]] - 6*Log[W[31]], (2*Log[W[1]])/3 - Log[W[2]] + Log[W[3]] + 
   (5*Log[W[4]])/3 - Log[W[5]]/3 - Log[W[17]]/3 - Log[W[19]]/3 - 
   (4*Log[W[20]])/3 - Log[W[26]]/3 + Log[W[28]]/3 + (4*Log[W[29]])/3, 0, 0, 
  0, Log[W[1]] + 3*Log[W[2]] - 2*Log[W[3]] - 2*Log[W[4]] - Log[W[5]] - 
   Log[W[18]] + 2*Log[W[20]] + Log[W[27]] - 2*Log[W[29]], 
  Log[W[1]]/2 + (3*Log[W[2]])/2 - Log[W[3]] - Log[W[4]] - Log[W[5]]/2 - 
   Log[W[18]]/2 + Log[W[20]] + Log[W[27]]/2 - Log[W[29]], 0, 0, 0, 
  Log[W[2]] + Log[W[3]] - 3*Log[W[4]] + 2*Log[W[12]] - Log[W[20]] + 
   Log[W[29]], (-3*Log[W[1]])/2 - (3*Log[W[2]])/2 - 2*Log[W[3]] + 
   Log[W[5]]/2 + Log[W[17]] - Log[W[18]]/2 + Log[W[19]] + 3*Log[W[20]] + 
   Log[W[26]] + Log[W[27]]/2 - Log[W[28]] - 3*Log[W[29]], 
  -7*Log[W[1]] - 7*Log[W[4]] - Log[W[5]] - Log[W[17]] + 2*Log[W[19]] + 
   2*Log[W[20]] - Log[W[26]] - 2*Log[W[28]] - 2*Log[W[29]] + 6*Log[W[31]], 
  2*Log[W[1]] + Log[W[2]] + Log[W[3]] - Log[W[4]] - Log[W[5]] + 
   2*Log[W[12]] - Log[W[17]] - Log[W[19]] - 2*Log[W[20]] - Log[W[26]] + 
   Log[W[28]] + 2*Log[W[29]], -2*Log[W[1]] - 3*Log[W[2]] - 3*Log[W[3]] + 
   Log[W[4]] + Log[W[5]] + Log[W[17]] + Log[W[19]] + 4*Log[W[20]] + 
   Log[W[26]] - Log[W[28]] - 4*Log[W[29]], 0, -2*Log[W[2]] + 2*Log[W[4]] + 
   2*Log[W[5]] + 2*Log[W[18]] - 2*Log[W[19]] - 2*Log[W[20]] - 2*Log[W[27]] + 
   2*Log[W[28]] + 2*Log[W[29]], (-3*Log[W[1]])/2 - Log[W[2]]/2 - Log[W[4]] + 
   Log[W[5]]/2 + Log[W[18]]/2 + Log[W[19]] + Log[W[20]] - Log[W[27]]/2 - 
   Log[W[28]] - Log[W[29]], -3*Log[W[1]] + 2*Log[W[3]] - 3*Log[W[4]] + 
   2*Log[W[5]] + 2*Log[W[18]] + Log[W[19]] - Log[W[20]] - 2*Log[W[27]] - 
   Log[W[28]] + Log[W[29]], 9*Log[W[1]] + 9*Log[W[4]] - 3*Log[W[19]] - 
   3*Log[W[20]] + 3*Log[W[28]] + 3*Log[W[29]] - 6*Log[W[31]], 
  -4*Log[W[1]] - 2*Log[W[3]] - 4*Log[W[4]] - 2*Log[W[5]] - 2*Log[W[18]] + 
   2*Log[W[20]] + 2*Log[W[27]] - 2*Log[W[29]] + 6*Log[W[31]], 
  4*Log[W[1]] - 2*Log[W[3]] + 4*Log[W[4]] - 2*Log[W[5]] - 2*Log[W[18]] - 
   2*Log[W[19]] + 2*Log[W[27]] + 2*Log[W[28]], 6*Log[W[1]] - 2*Log[W[3]] + 
   6*Log[W[4]] - 2*Log[W[5]] - 2*Log[W[18]] - 4*Log[W[19]] - 2*Log[W[20]] + 
   2*Log[W[27]] + 4*Log[W[28]] + 2*Log[W[29]], -10*Log[W[1]] - 10*Log[W[4]] - 
   4*Log[W[5]] - 4*Log[W[17]] + 2*Log[W[19]] + 2*Log[W[20]] - 4*Log[W[26]] - 
   2*Log[W[28]] - 2*Log[W[29]] + 12*Log[W[31]], 
  -2*Log[W[1]] - 2*Log[W[4]] + 2*Log[W[19]] + 2*Log[W[20]] - 2*Log[W[28]] - 
   2*Log[W[29]], 2*Log[W[1]] + 2*Log[W[4]] - Log[W[19]] - Log[W[20]] + 
   Log[W[28]] + Log[W[29]] - Log[W[31]], -2*Log[W[1]] - 2*Log[W[5]] - 
   Log[W[19]] + Log[W[20]] - Log[W[28]] - Log[W[29]] + Log[W[31]], 
  -4*Log[W[1]] - 4*Log[W[4]] + 2*Log[W[5]] + 2*Log[W[17]] + 2*Log[W[19]] + 
   2*Log[W[20]] + 2*Log[W[26]] - 2*Log[W[28]] - 2*Log[W[29]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {Log[W[1]]/4 - (7*Log[W[4]])/4 - 2*Log[W[6]] + 
   2*Log[W[16]] - 2*Log[W[18]] + (15*Log[W[19]])/4 - Log[W[20]]/4 + 
   2*Log[W[27]] + (7*Log[W[28]])/4 - Log[W[29]]/4 - 2*Log[W[30]], 
  Log[W[1]] - Log[W[4]]/3 - (4*Log[W[6]])/3 + (4*Log[W[16]])/3 - 
   (4*Log[W[18]])/3 + (5*Log[W[19]])/3 - Log[W[20]] + (4*Log[W[27]])/3 + 
   Log[W[28]]/3 - Log[W[29]] - (4*Log[W[30]])/3, 
  (3*Log[W[1]])/2 + Log[W[4]]/6 - Log[W[5]]/2 - (4*Log[W[6]])/3 + 
   (4*Log[W[16]])/3 - Log[W[17]]/2 - (4*Log[W[18]])/3 + (2*Log[W[19]])/3 - 
   2*Log[W[20]] + Log[W[26]]/2 + (4*Log[W[27]])/3 + (4*Log[W[28]])/3 - 
   (4*Log[W[30]])/3 + Log[W[31]], Log[W[5]]/4 + Log[W[17]]/4 + Log[W[19]]/4 + 
   Log[W[20]]/4 - Log[W[26]]/4 + Log[W[28]]/4 + Log[W[29]]/4 - Log[W[31]]/2, 
  (-5*Log[W[1]])/3 + (2*Log[W[2]])/3 - (2*Log[W[3]])/3 + (5*Log[W[4]])/3 - 
   (8*Log[W[16]])/3 + (8*Log[W[18]])/3 - Log[W[19]] + Log[W[20]] - 
   (8*Log[W[27]])/3 - Log[W[28]] + Log[W[29]] + (8*Log[W[30]])/3, 
  Log[W[4]]/3 - Log[W[16]]/3 + Log[W[18]]/3 - Log[W[19]]/3 - Log[W[27]]/3 - 
   Log[W[28]]/3 + Log[W[30]]/3, (-2*Log[W[4]])/3 + (2*Log[W[16]])/3 - 
   (2*Log[W[18]])/3 + (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + 
   (2*Log[W[28]])/3 - (2*Log[W[30]])/3, 0, (3*Log[W[1]])/4 - Log[W[4]]/4 - 
   Log[W[6]] + Log[W[16]] - Log[W[18]] + (5*Log[W[19]])/4 - 
   (3*Log[W[20]])/4 + Log[W[27]] + Log[W[28]]/4 - (3*Log[W[29]])/4 - 
   Log[W[30]], (3*Log[W[1]])/4 - Log[W[4]]/4 - Log[W[6]] + Log[W[16]] - 
   Log[W[18]] + (5*Log[W[19]])/4 - (3*Log[W[20]])/4 + Log[W[27]] + 
   Log[W[28]]/4 - (3*Log[W[29]])/4 - Log[W[30]], 0, 0, 0, 0, 0, 
  (3*Log[W[1]])/4 - 3*Log[W[2]] + (13*Log[W[4]])/12 + (9*Log[W[5]])/4 + 
   2*Log[W[6]] - (10*Log[W[16]])/3 - (3*Log[W[17]])/4 + Log[W[18]]/3 - 
   (23*Log[W[19]])/6 + (3*Log[W[20]])/2 + (3*Log[W[26]])/4 - Log[W[27]]/3 - 
   (11*Log[W[28]])/6 + (3*Log[W[29]])/2 + (10*Log[W[30]])/3 + 
   (3*Log[W[31]])/2, Log[W[1]]/4 - (3*Log[W[2]])/2 - Log[W[3]]/2 + 
   Log[W[4]]/12 + (5*Log[W[5]])/4 + (4*Log[W[6]])/3 - (4*Log[W[16]])/3 - 
   (3*Log[W[17]])/4 - (2*Log[W[18]])/3 - (5*Log[W[19]])/3 + Log[W[20]]/2 + 
   (3*Log[W[26]])/4 + (2*Log[W[27]])/3 - Log[W[28]]/3 + Log[W[29]]/2 + 
   (4*Log[W[30]])/3 + (3*Log[W[31]])/2, (-2*Log[W[4]])/3 - Log[W[5]]/4 - 
   (2*Log[W[6]])/3 + (2*Log[W[16]])/3 - Log[W[17]]/4 - (2*Log[W[18]])/3 + 
   (13*Log[W[19]])/12 - Log[W[20]]/4 + Log[W[26]]/4 + (2*Log[W[27]])/3 + 
   (5*Log[W[28]])/12 - Log[W[29]]/4 - (2*Log[W[30]])/3 + Log[W[31]]/2, 
  2*Log[W[2]] + (2*Log[W[4]])/3 - (5*Log[W[5]])/4 - (4*Log[W[6]])/3 + 
   (4*Log[W[16]])/3 + (3*Log[W[17]])/4 + (2*Log[W[18]])/3 + 
   (17*Log[W[19]])/12 - (5*Log[W[20]])/4 - (3*Log[W[26]])/4 - 
   (2*Log[W[27]])/3 + Log[W[28]]/12 - (5*Log[W[29]])/4 - (4*Log[W[30]])/3 - 
   (3*Log[W[31]])/2, -Log[W[2]] - Log[W[16]] - Log[W[17]] - Log[W[19]] + 
   Log[W[26]] - Log[W[28]] + Log[W[30]] + 2*Log[W[31]], 
  -3*Log[W[2]] - Log[W[4]] + (3*Log[W[5]])/2 + 2*Log[W[6]] - 2*Log[W[16]] - 
   (3*Log[W[17]])/2 - Log[W[18]] - (5*Log[W[19]])/2 + (3*Log[W[20]])/2 + 
   (3*Log[W[26]])/2 + Log[W[27]] - Log[W[28]]/2 + (3*Log[W[29]])/2 + 
   2*Log[W[30]] + 3*Log[W[31]], -Log[W[4]]/3 + Log[W[16]]/3 - Log[W[18]]/3 + 
   Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 0, 
  -Log[W[1]]/2 - Log[W[4]]/2 + 2*Log[W[6]] - (3*Log[W[19]])/2 + 
   Log[W[20]]/2 + Log[W[28]]/2 + Log[W[29]]/2, 
  -Log[W[1]]/4 + (3*Log[W[4]])/4 - Log[W[6]] - Log[W[16]] + Log[W[18]] + 
   Log[W[19]]/4 + Log[W[20]]/4 - Log[W[27]] - (3*Log[W[28]])/4 + 
   Log[W[29]]/4 + Log[W[30]], -Log[W[1]]/2 + Log[W[2]]/2 - Log[W[3]]/2 + 
   Log[W[4]] - Log[W[6]] - Log[W[16]] + Log[W[18]] + Log[W[19]]/2 - 
   Log[W[27]] - Log[W[28]]/2 + Log[W[30]], 0, 0, 0, 
  Log[W[1]]/4 + (2*Log[W[2]])/3 + (17*Log[W[4]])/36 - (2*Log[W[5]])/3 - 
   (4*Log[W[6]])/9 - (2*Log[W[16]])/9 - (2*Log[W[17]])/3 + (8*Log[W[18]])/9 - 
   (25*Log[W[19]])/36 - (11*Log[W[20]])/12 - (8*Log[W[27]])/9 - 
   (41*Log[W[28]])/36 - (11*Log[W[29]])/12 + (2*Log[W[30]])/9 + 
   (2*Log[W[31]])/3, (5*Log[W[1]])/4 + Log[W[3]] - (7*Log[W[4]])/4 - 
   (3*Log[W[5]])/4 - Log[W[6]] + 2*Log[W[16]] - (3*Log[W[17]])/4 - 
   Log[W[18]] + Log[W[19]] - Log[W[20]] - Log[W[26]]/4 + Log[W[27]] - 
   Log[W[29]] - 2*Log[W[30]] + Log[W[31]]/2, -Log[W[1]]/2 + Log[W[2]] - 
   Log[W[4]]/6 + Log[W[5]]/2 + (4*Log[W[6]])/3 - Log[W[16]]/3 + 
   Log[W[17]]/2 + (4*Log[W[18]])/3 - (5*Log[W[19]])/3 - (3*Log[W[26]])/2 - 
   (4*Log[W[27]])/3 - Log[W[28]]/3 + Log[W[30]]/3 - Log[W[31]], 
  -Log[W[2]]/3 + (5*Log[W[4]])/9 + Log[W[5]]/12 + (2*Log[W[6]])/9 - 
   (5*Log[W[16]])/9 + Log[W[17]]/12 + (2*Log[W[18]])/9 - (25*Log[W[19]])/36 + 
   Log[W[20]]/12 + Log[W[26]]/4 - (2*Log[W[27]])/9 - (17*Log[W[28]])/36 + 
   Log[W[29]]/12 + (5*Log[W[30]])/9 + Log[W[31]]/6, 0, 
  (2*Log[W[4]])/3 - (2*Log[W[16]])/3 + (2*Log[W[18]])/3 - (2*Log[W[19]])/3 - 
   (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + (2*Log[W[30]])/3, 
  (2*Log[W[4]])/3 - (2*Log[W[16]])/3 + (2*Log[W[18]])/3 - (2*Log[W[19]])/3 - 
   (2*Log[W[27]])/3 - (2*Log[W[28]])/3 + (2*Log[W[30]])/3, 
  -Log[W[1]]/6 + (2*Log[W[2]])/3 - (2*Log[W[3]])/3 - Log[W[4]]/6 + 
   (2*Log[W[6]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 + Log[W[19]]/6 - 
   Log[W[20]]/2 + (2*Log[W[27]])/3 + (5*Log[W[28]])/6 - Log[W[29]]/2 - 
   (2*Log[W[30]])/3, -Log[W[1]]/12 + Log[W[2]]/3 - Log[W[3]]/3 - 
   Log[W[4]]/12 + Log[W[6]]/3 + Log[W[16]]/3 - Log[W[18]]/3 + Log[W[19]]/12 - 
   Log[W[20]]/4 + Log[W[27]]/3 + (5*Log[W[28]])/12 - Log[W[29]]/4 - 
   Log[W[30]]/3, 0, 0, 0, -Log[W[1]]/4 - (11*Log[W[4]])/12 + 
   (2*Log[W[16]])/3 - (2*Log[W[18]])/3 + (11*Log[W[19]])/12 + Log[W[20]]/4 + 
   (2*Log[W[27]])/3 + (11*Log[W[28]])/12 + Log[W[29]]/4 - (2*Log[W[30]])/3, 
  Log[W[1]]/4 + (23*Log[W[4]])/12 + Log[W[5]]/4 - (7*Log[W[6]])/3 + 
   Log[W[16]]/3 + Log[W[17]]/4 - Log[W[18]]/3 + (2*Log[W[19]])/3 - 
   Log[W[26]]/4 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3 - Log[W[31]]/2, 
  -Log[W[1]]/2 + Log[W[4]]/6 - Log[W[5]]/2 - (4*Log[W[6]])/3 + 
   (4*Log[W[16]])/3 - Log[W[17]]/2 - (4*Log[W[18]])/3 + (2*Log[W[19]])/3 + 
   Log[W[26]]/2 + (4*Log[W[27]])/3 + (4*Log[W[28]])/3 - (4*Log[W[30]])/3 + 
   Log[W[31]], (-4*Log[W[4]])/3 - Log[W[5]]/4 + (2*Log[W[6]])/3 - 
   (2*Log[W[16]])/3 - Log[W[17]]/4 + (2*Log[W[18]])/3 + (5*Log[W[19]])/12 - 
   Log[W[20]]/4 + Log[W[26]]/4 - (2*Log[W[27]])/3 - (11*Log[W[28]])/12 - 
   Log[W[29]]/4 + (2*Log[W[30]])/3 + Log[W[31]]/2, 
  (4*Log[W[4]])/3 + Log[W[5]]/2 - (2*Log[W[6]])/3 + (2*Log[W[16]])/3 + 
   Log[W[17]]/2 - (2*Log[W[18]])/3 - Log[W[19]]/6 + Log[W[20]]/2 - 
   Log[W[26]]/2 + (2*Log[W[27]])/3 + (7*Log[W[28]])/6 + Log[W[29]]/2 - 
   (2*Log[W[30]])/3 - Log[W[31]], 0, -Log[W[1]]/2 + Log[W[4]]/6 + 
   (2*Log[W[6]])/3 - (2*Log[W[16]])/3 + (2*Log[W[18]])/3 - (5*Log[W[19]])/6 + 
   Log[W[20]]/2 - (2*Log[W[27]])/3 - Log[W[28]]/6 + Log[W[29]]/2 + 
   (2*Log[W[30]])/3, Log[W[1]]/4 - Log[W[4]]/12 - Log[W[6]]/3 + 
   Log[W[16]]/3 - Log[W[18]]/3 + (5*Log[W[19]])/12 - Log[W[20]]/4 + 
   Log[W[27]]/3 + Log[W[28]]/12 - Log[W[29]]/4 - Log[W[30]]/3, 
  -Log[W[1]]/4 - (19*Log[W[4]])/12 - (4*Log[W[6]])/3 + (4*Log[W[16]])/3 - 
   (4*Log[W[18]])/3 + (35*Log[W[19]])/12 + Log[W[20]]/4 + (4*Log[W[27]])/3 + 
   (19*Log[W[28]])/12 + Log[W[29]]/4 - (4*Log[W[30]])/3, 
  (3*Log[W[1]])/4 + (29*Log[W[4]])/12 + Log[W[5]]/4 + 2*Log[W[6]] - 
   (5*Log[W[16]])/3 + Log[W[17]]/4 + (5*Log[W[18]])/3 - (25*Log[W[19]])/6 - 
   Log[W[20]]/2 - Log[W[26]]/4 - (5*Log[W[27]])/3 - (13*Log[W[28]])/6 - 
   Log[W[29]]/2 + (5*Log[W[30]])/3 - Log[W[31]]/2, 
  -Log[W[1]] - (5*Log[W[4]])/3 - Log[W[5]]/4 + (4*Log[W[6]])/3 + 
   (2*Log[W[16]])/3 - Log[W[17]]/4 - (2*Log[W[18]])/3 + Log[W[19]]/12 + 
   (3*Log[W[20]])/4 + Log[W[26]]/4 + (2*Log[W[27]])/3 + (17*Log[W[28]])/12 + 
   (3*Log[W[29]])/4 - (2*Log[W[30]])/3 + Log[W[31]]/2, 
  -Log[W[3]]/2 + (4*Log[W[4]])/3 + Log[W[5]]/2 - (2*Log[W[6]])/3 - 
   (4*Log[W[16]])/3 + (5*Log[W[18]])/6 - Log[W[19]]/6 - (5*Log[W[27]])/6 - 
   (5*Log[W[28]])/6 + (4*Log[W[30]])/3, -Log[W[1]]/2 - Log[W[3]]/2 + 
   (5*Log[W[4]])/6 + Log[W[5]]/2 + (4*Log[W[6]])/3 - (4*Log[W[16]])/3 + 
   (5*Log[W[18]])/6 - (5*Log[W[19]])/3 + Log[W[20]]/2 - (5*Log[W[27]])/6 - 
   Log[W[28]]/3 + Log[W[29]]/2 + (4*Log[W[30]])/3, 
  Log[W[1]]/2 - (5*Log[W[4]])/6 - Log[W[5]]/2 - (4*Log[W[6]])/3 + 
   (4*Log[W[16]])/3 - Log[W[17]]/2 - (4*Log[W[18]])/3 + (5*Log[W[19]])/3 - 
   Log[W[20]] + Log[W[26]]/2 + (4*Log[W[27]])/3 + (7*Log[W[28]])/3 + 
   Log[W[29]] - (4*Log[W[30]])/3 + Log[W[31]], Log[W[1]]/2 - Log[W[4]]/6 - 
   (2*Log[W[6]])/3 + (2*Log[W[16]])/3 - (2*Log[W[18]])/3 + (5*Log[W[19]])/6 - 
   Log[W[20]]/2 + (2*Log[W[27]])/3 + Log[W[28]]/6 - Log[W[29]]/2 - 
   (2*Log[W[30]])/3, Log[W[4]]/3 + Log[W[5]]/8 + Log[W[6]]/3 - Log[W[16]]/3 + 
   Log[W[17]]/8 + Log[W[18]]/3 - (13*Log[W[19]])/24 + Log[W[20]]/8 - 
   Log[W[26]]/8 - Log[W[27]]/3 - (5*Log[W[28]])/24 + Log[W[29]]/8 + 
   Log[W[30]]/3 - Log[W[31]]/4, -Log[W[5]]/8 - Log[W[17]]/8 - Log[W[19]]/8 - 
   Log[W[20]]/8 + Log[W[26]]/8 - Log[W[28]]/8 - Log[W[29]]/8 + Log[W[31]]/4, 
  -Log[W[1]] - Log[W[4]]/3 - Log[W[5]]/2 - (4*Log[W[6]])/3 + 
   (4*Log[W[16]])/3 + (3*Log[W[17]])/2 - (4*Log[W[18]])/3 + Log[W[19]]/6 - 
   Log[W[20]]/2 + Log[W[26]]/2 + (4*Log[W[27]])/3 + (5*Log[W[28]])/6 - 
   Log[W[29]]/2 - (4*Log[W[30]])/3, (-2*Log[W[4]])/3 + (2*Log[W[16]])/3 - 
   (2*Log[W[18]])/3 + (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + 
   (2*Log[W[28]])/3 - (2*Log[W[30]])/3, Log[W[4]] - Log[W[16]] + Log[W[18]] - 
   Log[W[19]] - Log[W[27]] - Log[W[28]] + Log[W[30]], 
  -Log[W[4]]/2 + Log[W[16]]/2 - Log[W[18]]/2 + Log[W[19]]/2 + Log[W[27]]/2 + 
   Log[W[28]]/2 - Log[W[30]]/2, (4*Log[W[4]])/3 - (4*Log[W[16]])/3 + 
   (4*Log[W[18]])/3 - (4*Log[W[19]])/3 - (4*Log[W[27]])/3 - 
   (4*Log[W[28]])/3 + (4*Log[W[30]])/3, -Log[W[4]]/3 + Log[W[16]]/3 - 
   Log[W[18]]/3 + Log[W[19]]/3 + Log[W[27]]/3 + Log[W[28]]/3 - Log[W[30]]/3, 
  Log[W[4]]/3 - Log[W[16]]/3 + Log[W[18]]/3 - Log[W[19]]/3 - Log[W[27]]/3 - 
   Log[W[28]]/3 + Log[W[30]]/3, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[W[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {2*Log[W[2]] - 2*Log[W[12]], 0, 0, 0, 
  (-4*Log[W[2]])/3 + (4*Log[W[4]])/3 - (4*Log[W[5]])/3 + (4*Log[W[19]])/3, 
  -Log[W[2]]/3 + (5*Log[W[4]])/3 - (4*Log[W[7]])/3 + Log[W[12]]/3 - 
   Log[W[19]]/3, (2*Log[W[2]])/3 + (2*Log[W[4]])/3 - (4*Log[W[7]])/3 - 
   (2*Log[W[12]])/3 + (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-10*Log[W[2]])/3 + (2*Log[W[4]])/3 - 2*Log[W[5]] + (8*Log[W[7]])/3 + 
   (4*Log[W[12]])/3 + (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 
  (7*Log[W[2]])/3 - (5*Log[W[4]])/3 + 2*Log[W[5]] - (8*Log[W[7]])/3 - 
   Log[W[12]]/3 + Log[W[19]]/3, (2*Log[W[2]])/3 - (2*Log[W[4]])/3 + 
   (2*Log[W[5]])/3 - (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 
  (2*Log[W[2]])/3 - (4*Log[W[4]])/3 + (8*Log[W[7]])/3 - (2*Log[W[12]])/3 - 
   (4*Log[W[19]])/3, 0, 0, 0, Log[W[2]] + Log[W[4]] - Log[W[5]] - Log[W[19]], 
  (-2*Log[W[2]])/3 - (2*Log[W[4]])/3 + (4*Log[W[7]])/3 + (2*Log[W[12]])/3 - 
   (2*Log[W[19]])/3, Log[W[2]]/3 - (5*Log[W[4]])/3 + Log[W[5]] + 
   (4*Log[W[7]])/3 + (2*Log[W[12]])/3 - (5*Log[W[19]])/3, 0, 0, 0, 0, 0, 
  (2*Log[W[2]])/3 + (2*Log[W[4]])/3 - (4*Log[W[7]])/3 - (2*Log[W[12]])/3 + 
   (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 0, 4*Log[W[2]] + 2*Log[W[4]] - 
   4*Log[W[7]] - 2*Log[W[12]], Log[W[2]]/3 + Log[W[4]]/3 - (2*Log[W[7]])/3 - 
   Log[W[12]]/3 + Log[W[19]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*Log[W[2]])/3 + (2*Log[W[4]])/3 - (4*Log[W[7]])/3 - (2*Log[W[12]])/3 + 
   (2*Log[W[19]])/3, -3*Log[W[2]] - Log[W[4]] + 2*Log[W[7]] + Log[W[12]] - 
   Log[W[19]], -Log[W[2]]/2 - Log[W[4]]/2 + Log[W[5]] - Log[W[7]] - 
   Log[W[12]]/2 + (3*Log[W[19]])/2, (-4*Log[W[2]])/3 - (4*Log[W[4]])/3 + 
   (8*Log[W[7]])/3 + (4*Log[W[12]])/3 - (4*Log[W[19]])/3, 
  Log[W[2]]/3 + Log[W[4]]/3 - (2*Log[W[7]])/3 - Log[W[12]]/3 + Log[W[19]]/3, 
  -Log[W[2]]/3 - Log[W[4]]/3 + (2*Log[W[7]])/3 + Log[W[12]]/3 - Log[W[19]]/3, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (4*Log[W[2]])/3 - (4*Log[W[4]])/3, 
  (-2*Log[W[2]])/3 - (5*Log[W[4]])/3 + (5*Log[W[7]])/3 + (2*Log[W[12]])/3, 
  (7*Log[W[2]])/3 - (2*Log[W[4]])/3 + (2*Log[W[7]])/3 - (7*Log[W[12]])/3, 
  Log[W[2]] - Log[W[12]], 0, 0, 0, 0, 0, 0, 0, 
  (10*Log[W[2]])/3 - (2*Log[W[4]])/3 - (4*Log[W[7]])/3 - (4*Log[W[12]])/3, 0, 
  0, 0, 0, 0, (5*Log[W[2]])/3 + (5*Log[W[4]])/3 + Log[W[7]]/3 - 
   (11*Log[W[12]])/3, (-2*Log[W[2]])/3 + (2*Log[W[4]])/3, 0, 0, 0, 0, 0, 0, 
  (4*Log[W[2]])/3 + (4*Log[W[4]])/3 - (4*Log[W[7]])/3 - (4*Log[W[12]])/3, 0, 
  0, 0, -Log[W[4]] + Log[W[12]], (8*Log[W[2]])/3 + (2*Log[W[4]])/3 - 
   (2*Log[W[7]])/3 - (8*Log[W[12]])/3, (8*Log[W[2]])/3 + (5*Log[W[4]])/3 - 
   (2*Log[W[7]])/3 - (11*Log[W[12]])/3, 0, 0, 0, 0, 0, 
  (-2*Log[W[2]])/3 - (2*Log[W[4]])/3 + (2*Log[W[7]])/3 + (2*Log[W[12]])/3, 0, 
  0, 0, 0, -4*Log[W[2]] + 4*Log[W[12]], 0, 0, -2*Log[W[2]] - 2*Log[W[4]] + 
   2*Log[W[7]] + 2*Log[W[12]], (5*Log[W[2]])/3 + (5*Log[W[4]])/3 - 
   (5*Log[W[7]])/3 - (5*Log[W[12]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*Log[W[2]])/3 - (2*Log[W[4]])/3 + (2*Log[W[7]])/3 + (2*Log[W[12]])/3, 
  -Log[W[2]] - Log[W[4]] + Log[W[7]] + Log[W[12]], 
  (-7*Log[W[2]])/2 - (3*Log[W[4]])/2 + Log[W[5]] + Log[W[7]]/2 + 
   Log[W[12]]/2 + Log[W[19]], (4*Log[W[2]])/3 + (4*Log[W[4]])/3 - 
   (4*Log[W[7]])/3 - (4*Log[W[12]])/3, -Log[W[2]]/3 - Log[W[4]]/3 + 
   Log[W[7]]/3 + Log[W[12]]/3, Log[W[2]]/3 + Log[W[4]]/3 - Log[W[7]]/3 - 
   Log[W[12]]/3, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (2*Log[W[2]])/3 + (4*Log[W[4]])/3 + (2*Log[W[5]])/3 - 
   (7*Log[W[14]])/3 - Log[W[19]]/3, (-4*Log[W[4]])/3 + (5*Log[W[7]])/3 - 
   Log[W[19]]/3, (-4*Log[W[4]])/3 + (2*Log[W[7]])/3 + 2*Log[W[14]] - 
   (4*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[2]] - (4*Log[W[4]])/3 + 
   Log[W[5]] - (4*Log[W[7]])/3 + 2*Log[W[14]] - (4*Log[W[19]])/3, 0, 0, 0, 0, 
  0, -Log[W[2]] + (4*Log[W[4]])/3 - Log[W[5]] + Log[W[7]]/3 + Log[W[14]] - 
   (2*Log[W[19]])/3, -Log[W[2]]/3 + (4*Log[W[4]])/3 - Log[W[5]]/3 - 
   (4*Log[W[14]])/3 + (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 
  (2*Log[W[4]])/3 - (4*Log[W[7]])/3 + (2*Log[W[19]])/3, 0, 0, 0, 
  (-3*Log[W[2]])/2 - Log[W[4]] + (3*Log[W[5]])/2 + Log[W[19]], 
  (-2*Log[W[4]])/3 - (2*Log[W[7]])/3 + 2*Log[W[14]] - (2*Log[W[19]])/3, 
  -Log[W[2]]/2 + Log[W[4]]/3 - Log[W[5]]/2 - (2*Log[W[7]])/3 + Log[W[14]] + 
   Log[W[19]]/3, 0, 0, 0, 0, 0, (-4*Log[W[4]])/3 + (2*Log[W[7]])/3 + 
   (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 0, -2*Log[W[4]] + 2*Log[W[7]], 
  (4*Log[W[4]])/3 - (5*Log[W[7]])/3 + Log[W[14]] - (2*Log[W[19]])/3, 0, 0, 0, 
  0, 0, 0, 0, 0, (-4*Log[W[4]])/3 + (2*Log[W[7]])/3 + Log[W[14]] - 
   Log[W[19]]/3, Log[W[7]] - Log[W[14]], Log[W[7]]/2 - Log[W[19]]/2, 
  (2*Log[W[4]])/3 + Log[W[5]] - (4*Log[W[7]])/3 - 2*Log[W[14]] - 
   Log[W[19]]/3, (-2*Log[W[4]])/3 + Log[W[7]]/3 + Log[W[14]] - 
   (2*Log[W[19]])/3, (2*Log[W[4]])/3 - Log[W[7]]/3 - Log[W[19]]/3, 0, 0, 0, 
  0, 0, 0, 0, 0}, {2*Log[W[2]] - 2*Log[W[19]], 0, 0, 0, 
  (10*Log[W[2]])/3 - (8*Log[W[4]])/3 - (4*Log[W[5]])/3 + (4*Log[W[14]])/3 - 
   (2*Log[W[19]])/3, (-7*Log[W[2]])/6 - Log[W[4]]/3 - (2*Log[W[5]])/3 + 
   (3*Log[W[7]])/2 + (2*Log[W[14]])/3, (-5*Log[W[2]])/3 + (2*Log[W[4]])/3 + 
   (10*Log[W[5]])/3 + Log[W[7]] + (8*Log[W[14]])/3 - 6*Log[W[19]], 0, 0, 0, 
  0, 0, 0, 0, 0, (-11*Log[W[2]])/3 + (2*Log[W[4]])/3 + (19*Log[W[5]])/3 - 
   2*Log[W[7]] + (8*Log[W[14]])/3 - 4*Log[W[19]], 0, 0, 0, 0, 0, 
  (19*Log[W[2]])/6 + (7*Log[W[4]])/3 + (23*Log[W[5]])/3 - (9*Log[W[7]])/2 - 
   (14*Log[W[14]])/3 - 4*Log[W[19]], (7*Log[W[2]])/3 - (2*Log[W[4]])/3 + 
   (5*Log[W[5]])/3 - (8*Log[W[14]])/3 - (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 
  (4*Log[W[2]])/3 + (2*Log[W[4]])/3 + (4*Log[W[5]])/3 - 2*Log[W[7]] - 
   (4*Log[W[14]])/3, 0, 0, 0, (-3*Log[W[2]])/2 + (3*Log[W[5]])/2, 
  (-7*Log[W[2]])/3 + (4*Log[W[4]])/3 + (14*Log[W[5]])/3 - Log[W[7]] + 
   (4*Log[W[14]])/3 - 4*Log[W[19]], (-5*Log[W[2]])/6 + (4*Log[W[4]])/3 + 
   (43*Log[W[5]])/6 - Log[W[7]] - (8*Log[W[14]])/3 - 4*Log[W[19]], 0, 0, 0, 
  0, 0, (-5*Log[W[2]])/3 + (2*Log[W[4]])/3 + (10*Log[W[5]])/3 + Log[W[7]] - 
   (4*Log[W[14]])/3 - 2*Log[W[19]], 0, 0, 0, 0, 
  4*Log[W[2]] - 4*Log[W[4]] - 4*Log[W[5]] + 4*Log[W[19]], 0, 0, 
  Log[W[2]] - 2*Log[W[5]] + 3*Log[W[7]] - 2*Log[W[19]], 
  (-17*Log[W[2]])/6 + (7*Log[W[4]])/3 + (2*Log[W[5]])/3 - (7*Log[W[7]])/2 + 
   (10*Log[W[14]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-5*Log[W[2]])/3 + (2*Log[W[4]])/3 - (8*Log[W[5]])/3 + Log[W[7]] + 
   (8*Log[W[14]])/3, (-3*Log[W[2]])/2 - Log[W[4]] + 2*Log[W[5]] + 
   (5*Log[W[7]])/2 - 2*Log[W[14]], (-5*Log[W[2]])/4 + Log[W[4]]/2 + 
   Log[W[5]] + (3*Log[W[7]])/4 - Log[W[14]], 
  (10*Log[W[2]])/3 - (4*Log[W[4]])/3 + (16*Log[W[5]])/3 - 2*Log[W[7]] - 
   (16*Log[W[14]])/3, (-5*Log[W[2]])/6 - (5*Log[W[4]])/3 - (4*Log[W[5]])/3 + 
   Log[W[7]]/2 + (10*Log[W[14]])/3 - 2*Log[W[19]], 
  (5*Log[W[2]])/6 - Log[W[4]]/3 - (2*Log[W[5]])/3 - Log[W[7]]/2 + 
   (2*Log[W[14]])/3, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (2*Log[W[2]])/3 - (2*Log[W[4]])/3, 
  (-11*Log[W[2]])/6 - (5*Log[W[4]])/6 + (2*Log[W[5]])/3 - (5*Log[W[7]])/6 + 
   Log[W[12]] + (11*Log[W[19]])/6, (8*Log[W[2]])/3 - Log[W[4]]/3 + 
   (2*Log[W[5]])/3 - Log[W[7]]/3 - (7*Log[W[12]])/2 - 2*Log[W[14]] + 
   (17*Log[W[19]])/6, Log[W[2]] - (3*Log[W[12]])/2 + Log[W[19]]/2, 0, 0, 0, 
  0, 0, 0, 0, (5*Log[W[2]])/3 - Log[W[4]]/3 - (7*Log[W[5]])/3 + 
   (2*Log[W[7]])/3 - 2*Log[W[12]] + (7*Log[W[19]])/3, 0, 0, 0, 0, 0, 
  (17*Log[W[2]])/6 - (7*Log[W[4]])/6 + (7*Log[W[5]])/3 - Log[W[7]]/6 - 
   (11*Log[W[12]])/2 + (5*Log[W[19]])/3, -Log[W[2]]/3 + Log[W[4]]/3 + 
   Log[W[5]] - Log[W[19]], 0, 0, 0, 0, 0, 0, 
  (2*Log[W[2]])/3 + (2*Log[W[4]])/3 + (2*Log[W[5]])/3 + (2*Log[W[7]])/3 - 
   2*Log[W[12]] - (2*Log[W[19]])/3, 0, 0, 0, (3*Log[W[2]])/2 - Log[W[4]]/2 - 
   (3*Log[W[5]])/2 + (3*Log[W[12]])/2 - Log[W[19]], 
  (7*Log[W[2]])/3 + Log[W[4]]/3 + (4*Log[W[5]])/3 + Log[W[7]]/3 - 
   4*Log[W[12]] - 2*Log[W[14]] + (5*Log[W[19]])/3, 
  (17*Log[W[2]])/6 + (5*Log[W[4]])/6 + (17*Log[W[5]])/6 + Log[W[7]]/3 - 
   (11*Log[W[12]])/2 - 2*Log[W[14]] + (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 
  -Log[W[2]]/3 - Log[W[4]]/3 + (2*Log[W[5]])/3 - Log[W[7]]/3 + Log[W[12]] - 
   (2*Log[W[19]])/3, 0, 0, 0, 0, -4*Log[W[2]] + 2*Log[W[4]] - 2*Log[W[5]] + 
   6*Log[W[12]] - 2*Log[W[19]], 0, 0, -Log[W[2]] - Log[W[4]] - Log[W[7]] + 
   3*Log[W[12]], (5*Log[W[2]])/6 + (5*Log[W[4]])/6 - (2*Log[W[5]])/3 + 
   (5*Log[W[7]])/6 - (5*Log[W[12]])/2 + (2*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 
  0, 0, -Log[W[2]]/3 - Log[W[4]]/3 - (4*Log[W[5]])/3 - Log[W[7]]/3 + 
   Log[W[12]] + (4*Log[W[19]])/3, -Log[W[2]]/2 - Log[W[4]]/2 - Log[W[7]]/2 + 
   (3*Log[W[12]])/2, (-7*Log[W[2]])/4 + Log[W[4]]/4 + Log[W[5]]/2 - 
   Log[W[7]]/4 + (3*Log[W[12]])/4 + Log[W[19]]/2, 
  (2*Log[W[2]])/3 + (2*Log[W[4]])/3 - (4*Log[W[5]])/3 + (2*Log[W[7]])/3 - 
   2*Log[W[12]] + (4*Log[W[19]])/3, -Log[W[2]]/6 - Log[W[4]]/6 - 
   (2*Log[W[5]])/3 - Log[W[7]]/6 + Log[W[12]]/2 + (2*Log[W[19]])/3, 
  Log[W[2]]/6 - (11*Log[W[4]])/6 - (4*Log[W[5]])/3 + Log[W[7]]/6 - 
   Log[W[12]]/2 + (4*Log[W[19]])/3, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-2*Log[W[4]] + 2*Log[W[6]] + 2*Log[W[11]] - 2*Log[W[18]], 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 - (8*Log[W[11]])/3 + (8*Log[W[18]])/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  0, (-4*Log[W[4]])/3 + (29*Log[W[11]])/3 - (25*Log[W[18]])/3, 0, 0, 0, 
  -Log[W[4]] + Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], 
  -Log[W[4]] + Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], 0, 0, 0, 0, 0, 
  2*Log[W[4]] - 2*Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], 
  Log[W[4]]/3 - (4*Log[W[6]])/3 - (4*Log[W[11]])/3 + (7*Log[W[18]])/3, 
  (-2*Log[W[4]])/3 + (2*Log[W[6]])/3 + (2*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  0, 2*Log[W[4]] - 2*Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], 0, 0, 
  2*Log[W[4]] - 2*Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], 
  -Log[W[4]] + Log[W[6]] + 2*Log[W[11]] - 2*Log[W[18]], 
  -2*Log[W[4]] + Log[W[6]] + 4*Log[W[11]] - 3*Log[W[18]], 0, 0, 0, 
  (-4*Log[W[4]])/9 + (4*Log[W[6]])/9 + (4*Log[W[11]])/9 - (4*Log[W[18]])/9, 
  3*Log[W[4]] - Log[W[6]] - 4*Log[W[11]] + 2*Log[W[18]], 
  (4*Log[W[4]])/3 - (4*Log[W[6]])/3 - (4*Log[W[11]])/3 + (4*Log[W[18]])/3, 
  (2*Log[W[4]])/9 - (2*Log[W[6]])/9 - (2*Log[W[11]])/9 + (2*Log[W[18]])/9, 0, 
  0, 0, 2*Log[W[3]] - (2*Log[W[4]])/3 - (2*Log[W[6]])/3 - (2*Log[W[18]])/3, 
  -Log[W[4]]/3 - Log[W[6]]/3 + (2*Log[W[18]])/3, 0, 0, 0, 0, 
  (-7*Log[W[4]])/3 + (7*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  (2*Log[W[4]])/3 - (2*Log[W[6]])/3 - (2*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  (-2*Log[W[4]])/3 + (2*Log[W[6]])/3 + (2*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  0, (2*Log[W[4]])/3 - (2*Log[W[6]])/3 - (2*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  -Log[W[4]]/3 + Log[W[6]]/3 - (2*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 - (2*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  2*Log[W[4]] - 2*Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], 
  (4*Log[W[4]])/3 - (4*Log[W[6]])/3 + (2*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  (-5*Log[W[4]])/3 + (2*Log[W[6]])/3 + (5*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  Log[W[4]]/3 - (4*Log[W[6]])/3 - Log[W[11]]/3 + (4*Log[W[18]])/3, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  (-2*Log[W[4]])/3 + (2*Log[W[6]])/3 + (2*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  Log[W[4]]/3 - Log[W[6]]/3 - Log[W[11]]/3 + Log[W[18]]/3, 0, 
  (-4*Log[W[4]])/3 + (4*Log[W[6]])/3 + (4*Log[W[11]])/3 - (4*Log[W[18]])/3, 
  -Log[W[11]] + Log[W[18]], 0, 0, 0, 0, 0, Log[W[3]] - 2*Log[W[4]] + 
   2*Log[W[11]] - 3*Log[W[18]], Log[W[11]] - Log[W[18]], 0, 0, 0, 0, 0, 0}, 
 {-2*Log[W[3]] - 2*Log[W[6]] + 2*Log[W[13]] + 2*Log[W[18]], 
  (-4*Log[W[3]])/3 + 4*Log[W[4]] - (4*Log[W[6]])/3 + (4*Log[W[13]])/3 - 
   (8*Log[W[18]])/3, (-4*Log[W[3]])/3 - (4*Log[W[6]])/3 + (4*Log[W[13]])/3 + 
   (4*Log[W[18]])/3, 0, (-2*Log[W[3]])/3 - (8*Log[W[11]])/3 - 4*Log[W[13]] + 
   (22*Log[W[18]])/3, 0, 0, 0, -Log[W[3]] - Log[W[6]] + 2*Log[W[11]] + 
   4*Log[W[13]] - 4*Log[W[18]], -3*Log[W[3]] - Log[W[6]] + 2*Log[W[11]] + 
   4*Log[W[13]] - 2*Log[W[18]], 0, 0, 0, 0, 0, 2*Log[W[3]] + 2*Log[W[6]] - 
   2*Log[W[13]] - 2*Log[W[18]], (4*Log[W[3]])/3 + (4*Log[W[6]])/3 - 
   Log[W[13]]/3 - (7*Log[W[18]])/3, (-2*Log[W[3]])/3 - (2*Log[W[6]])/3 + 
   (2*Log[W[13]])/3 + (2*Log[W[18]])/3, (-4*Log[W[3]])/3 - (4*Log[W[6]])/3 + 
   (4*Log[W[13]])/3 + (4*Log[W[18]])/3, 0, 2*Log[W[3]] + 2*Log[W[6]] - 
   2*Log[W[13]] - 2*Log[W[18]], 0, 0, 2*Log[W[3]] + 2*Log[W[6]] - 
   2*Log[W[13]] - 2*Log[W[18]], -Log[W[3]] - Log[W[6]] + 2*Log[W[18]], 
  -3*Log[W[3]] - Log[W[6]] + Log[W[13]] + 3*Log[W[18]], 0, 0, 0, 
  (-4*Log[W[3]])/9 - (4*Log[W[6]])/9 + (4*Log[W[13]])/9 + (4*Log[W[18]])/9, 
  Log[W[3]] - 4*Log[W[4]] + Log[W[6]] + 2*Log[W[11]] + 2*Log[W[13]] - 
   2*Log[W[18]], (4*Log[W[3]])/3 + (4*Log[W[6]])/3 - (4*Log[W[13]])/3 - 
   (4*Log[W[18]])/3, (2*Log[W[3]])/9 + (2*Log[W[6]])/9 - (2*Log[W[13]])/9 - 
   (2*Log[W[18]])/9, 0, 0, 0, -4*Log[W[3]] + (2*Log[W[6]])/3 + 
   (4*Log[W[11]])/3 + (4*Log[W[13]])/3 + (2*Log[W[18]])/3, 
  -Log[W[3]] + Log[W[6]]/3 + (2*Log[W[11]])/3 + (2*Log[W[13]])/3 - 
   (2*Log[W[18]])/3, 0, 0, 0, 0, -Log[W[3]]/3 - (7*Log[W[6]])/3 + 
   (4*Log[W[13]])/3 + (4*Log[W[18]])/3, (-4*Log[W[3]])/3 - (4*Log[W[6]])/3 + 
   (4*Log[W[13]])/3 + (4*Log[W[18]])/3, (2*Log[W[3]])/3 + (2*Log[W[6]])/3 - 
   (2*Log[W[13]])/3 - (2*Log[W[18]])/3, (-2*Log[W[3]])/3 - (2*Log[W[6]])/3 + 
   (2*Log[W[13]])/3 + (2*Log[W[18]])/3, 0, (2*Log[W[3]])/3 + 
   (2*Log[W[6]])/3 - (2*Log[W[13]])/3 - (2*Log[W[18]])/3, 
  -Log[W[3]]/3 - Log[W[6]]/3 + (4*Log[W[13]])/3 - (2*Log[W[18]])/3, 
  (2*Log[W[3]])/3 - (4*Log[W[6]])/3 + (4*Log[W[13]])/3 - (2*Log[W[18]])/3, 
  2*Log[W[3]] + 2*Log[W[6]] - 2*Log[W[13]] - 2*Log[W[18]], 
  (-2*Log[W[3]])/3 + (4*Log[W[6]])/3 - (4*Log[W[13]])/3 + (2*Log[W[18]])/3, 
  (-2*Log[W[3]])/3 - (2*Log[W[6]])/3 + (2*Log[W[13]])/3 + (2*Log[W[18]])/3, 
  (4*Log[W[3]])/3 + (4*Log[W[6]])/3 - (4*Log[W[13]])/3 - (4*Log[W[18]])/3, 
  (-4*Log[W[3]])/3 - (4*Log[W[6]])/3 + (4*Log[W[13]])/3 + (4*Log[W[18]])/3, 
  (-2*Log[W[3]])/3 - (2*Log[W[6]])/3 + (2*Log[W[13]])/3 + (2*Log[W[18]])/3, 
  Log[W[3]]/3 + Log[W[6]]/3 - Log[W[13]]/3 - Log[W[18]]/3, 0, 
  (-4*Log[W[3]])/3 - (4*Log[W[6]])/3 + (4*Log[W[13]])/3 + (4*Log[W[18]])/3, 
  0, 0, 0, 0, 0, 0, -4*Log[W[3]] + 4*Log[W[18]], 
  -2*Log[W[3]] - 2*Log[W[4]] + 2*Log[W[18]], 0, 0, 0, 0, 0, 0}, 
 {0, 0, -Log[W[3]]/2 + Log[W[17]]/2 + Log[W[18]]/2 - Log[W[20]]/2 + 
   (7*Log[W[26]])/4 + (7*Log[W[27]])/4 - (7*Log[W[29]])/4, 0, 
  2*Log[W[3]] - 2*Log[W[17]] + 2*Log[W[18]] - 2*Log[W[20]], 
  -Log[W[18]] + Log[W[20]], -Log[W[3]] + Log[W[17]] - Log[W[18]] + 
   Log[W[20]], 0, Log[W[3]]/2 - Log[W[17]]/2 - Log[W[18]]/2 + Log[W[20]]/2 + 
   (3*Log[W[26]])/4 + (3*Log[W[27]])/4 - (3*Log[W[29]])/4, 0, 
  Log[W[3]]/2 - Log[W[17]]/2 - Log[W[18]]/2 + Log[W[20]]/2 + Log[W[26]] + 
   Log[W[27]] - Log[W[29]], -Log[W[3]]/2 + 2*Log[W[13]] + Log[W[17]]/2 - 
   (3*Log[W[18]])/2 - Log[W[20]]/2 - (3*Log[W[26]])/4 - (3*Log[W[27]])/4 + 
   (3*Log[W[29]])/4, (-3*Log[W[26]])/2 - (3*Log[W[27]])/2 + (3*Log[W[29]])/2, 
  0, 0, -Log[W[3]] + Log[W[17]] - Log[W[18]] + Log[W[20]], 0, 
  Log[W[3]] - Log[W[17]] - Log[W[18]] + Log[W[20]] + (5*Log[W[26]])/4 + 
   (5*Log[W[27]])/4 - (5*Log[W[29]])/4, 0, 0, 0, 
  Log[W[18]] - Log[W[20]] - Log[W[26]]/2 - Log[W[27]]/2 + Log[W[29]]/2, 
  Log[W[3]] - Log[W[17]] + Log[W[18]] - Log[W[20]], 
  -Log[W[26]]/2 - Log[W[27]]/2 + Log[W[29]]/2, 0, 0, 0, 0, 0, 0, 0, 
  Log[W[3]] - Log[W[17]] - Log[W[18]] + Log[W[20]] - (3*Log[W[26]])/4 - 
   (3*Log[W[27]])/4 + (3*Log[W[29]])/4, 0, -Log[W[3]] + Log[W[17]], 
  -Log[W[3]] + Log[W[17]] - Log[W[18]] + Log[W[20]], 
  -Log[W[3]]/2 + Log[W[17]]/2 - Log[W[18]]/2 + Log[W[20]]/2, 
  2*Log[W[3]] - 2*Log[W[6]], 0, -2*Log[W[3]] + 2*Log[W[6]] - Log[W[26]]/4 - 
   Log[W[27]]/4 + Log[W[29]]/4, -Log[W[3]]/2 + Log[W[17]]/2 + Log[W[18]]/2 - 
   Log[W[20]]/2 + Log[W[26]]/2 + Log[W[27]]/2 - Log[W[29]]/2, 
  (-3*Log[W[26]])/2 - (3*Log[W[27]])/2 + (3*Log[W[29]])/2, 
  -Log[W[3]] + Log[W[17]] - Log[W[18]] + Log[W[20]], 0, 
  -Log[W[3]] + Log[W[17]] + Log[W[18]] - Log[W[20]] + (3*Log[W[26]])/4 + 
   (3*Log[W[27]])/4 - (3*Log[W[29]])/4, 0, 0, 2*Log[W[3]] - 2*Log[W[17]] + 
   2*Log[W[18]] - 2*Log[W[20]] + Log[W[26]]/2 + Log[W[27]]/2 - Log[W[29]]/2, 
  -Log[W[26]]/2 - Log[W[27]]/2 + Log[W[29]]/2, 0, 
  -Log[W[3]] + Log[W[17]] - Log[W[18]] + Log[W[20]], 
  (-3*Log[W[3]])/2 + (3*Log[W[17]])/2 - (3*Log[W[18]])/2 + (3*Log[W[20]])/2 - 
   (5*Log[W[26]])/4 - (5*Log[W[27]])/4 + (5*Log[W[29]])/4, 
  Log[W[26]] + Log[W[27]] - Log[W[29]], 0, 0, 2*Log[W[26]] + 2*Log[W[27]] - 
   2*Log[W[29]], 0, 0, 0, 0, -Log[W[3]] + Log[W[17]] - Log[W[18]] + 
   Log[W[20]], Log[W[3]]/2 - Log[W[17]]/2 + Log[W[18]]/2 - Log[W[20]]/2 + 
   Log[W[26]]/4 + Log[W[27]]/4 - Log[W[29]]/4, -Log[W[3]]/2 + Log[W[17]]/2 + 
   Log[W[26]]/8 + Log[W[27]]/8 - Log[W[29]]/8, 2*Log[W[3]] - 2*Log[W[17]] + 
   2*Log[W[18]] - 2*Log[W[20]], -Log[W[3]]/2 + Log[W[17]]/2 - Log[W[18]]/2 + 
   Log[W[20]]/2, Log[W[3]]/2 - Log[W[17]]/2 + Log[W[18]]/2 - Log[W[20]]/2, 0, 
  0, -Log[W[2]] - Log[W[3]] + Log[W[4]] - 2*Log[W[18]] + Log[W[20]] - 
   Log[W[26]]/4 - Log[W[27]]/4 + Log[W[29]]/4, Log[W[3]]/2 - Log[W[17]]/2 - 
   Log[W[18]]/2 + Log[W[20]]/2 - Log[W[26]]/4 - Log[W[27]]/4 + Log[W[29]]/4, 
  -Log[W[26]]/4 - Log[W[27]]/4 + Log[W[29]]/4, 0, 0, 0}, 
 {-2*Log[W[3]] + 2*Log[W[5]] + 2*Log[W[18]] - 2*Log[W[19]], 
  (-4*Log[W[3]])/3 + (4*Log[W[5]])/3 + (4*Log[W[18]])/3 - (4*Log[W[19]])/3, 
  -Log[W[1]]/2 - Log[W[2]] - (4*Log[W[3]])/3 + (3*Log[W[4]])/2 + 
   (5*Log[W[5]])/6 + (3*Log[W[17]])/2 + Log[W[18]]/3 - (4*Log[W[19]])/3 - 
   (9*Log[W[26]])/4 - (3*Log[W[27]])/4 + (11*Log[W[29]])/4, 0, 
  (2*Log[W[2]])/3 - 4*Log[W[3]] - (2*Log[W[4]])/3 - (10*Log[W[5]])/3 + 
   6*Log[W[17]] + (10*Log[W[19]])/3 - 2*Log[W[20]], 
  -Log[W[2]] - Log[W[3]]/3 - Log[W[4]]/3 + Log[W[5]]/6 - (2*Log[W[7]])/3 + 
   Log[W[12]] + (5*Log[W[18]])/6 + (5*Log[W[19]])/6 - Log[W[20]]/2, 
  (-3*Log[W[1]])/2 + 3*Log[W[2]] + (19*Log[W[3]])/6 - Log[W[4]]/3 + 
   (2*Log[W[5]])/3 - (2*Log[W[7]])/3 - (7*Log[W[12]])/2 - 3*Log[W[17]] + 
   Log[W[18]]/3 + (5*Log[W[19]])/6 + Log[W[20]], 
  -Log[W[1]]/2 + Log[W[2]] + Log[W[3]]/2 - (3*Log[W[12]])/2 + Log[W[19]]/2, 
  (-3*Log[W[1]])/2 + Log[W[2]] - 2*Log[W[3]] + Log[W[4]]/2 - Log[W[5]]/2 + 
   (3*Log[W[17]])/2 + 3*Log[W[18]] - Log[W[19]] - Log[W[20]] - 
   (9*Log[W[26]])/4 - (3*Log[W[27]])/4 + (3*Log[W[29]])/4, 
  -Log[W[3]] + Log[W[5]] + Log[W[18]] - Log[W[19]], 
  (-3*Log[W[1]])/2 + 2*Log[W[2]] - Log[W[3]] + (3*Log[W[4]])/2 - 
   (3*Log[W[5]])/2 + Log[W[17]]/2 + Log[W[18]] - Log[W[20]] - 3*Log[W[26]] - 
   (3*Log[W[27]])/2 + Log[W[29]]/2, Log[W[1]]/2 + Log[W[3]] - Log[W[4]]/2 + 
   Log[W[5]]/2 - 2*Log[W[13]] - (3*Log[W[17]])/2 + Log[W[18]] + Log[W[20]] + 
   (9*Log[W[26]])/4 + (3*Log[W[27]])/4 - (3*Log[W[29]])/4, 
  (9*Log[W[26]])/2 + (3*Log[W[27]])/2 - (3*Log[W[29]])/2, 0, 0, 
  Log[W[2]] + (14*Log[W[3]])/3 - Log[W[4]]/3 - (7*Log[W[5]])/3 + 
   (4*Log[W[7]])/3 - 2*Log[W[12]] - 3*Log[W[17]] - (8*Log[W[18]])/3 + 
   (7*Log[W[19]])/3 + Log[W[20]], (4*Log[W[3]])/3 - (4*Log[W[5]])/3 - 
   (4*Log[W[18]])/3 + (4*Log[W[19]])/3, (-4*Log[W[3]])/3 + (2*Log[W[5]])/3 - 
   (2*Log[W[17]])/3 + (4*Log[W[18]])/3 - (2*Log[W[19]])/3 + 
   (2*Log[W[20]])/3 - (3*Log[W[26]])/4 - (3*Log[W[27]])/4 + (7*Log[W[29]])/4, 
  (-4*Log[W[3]])/3 + (4*Log[W[5]])/3 + (4*Log[W[18]])/3 - (4*Log[W[19]])/3, 
  0, 2*Log[W[3]] - 2*Log[W[5]] - 2*Log[W[18]] + 2*Log[W[19]], 
  (4*Log[W[3]])/3 - (7*Log[W[4]])/6 + (10*Log[W[5]])/3 + (8*Log[W[7]])/3 - 
   (11*Log[W[12]])/2 + Log[W[17]] - (7*Log[W[18]])/3 + (2*Log[W[19]])/3 + 
   (3*Log[W[26]])/2 + (3*Log[W[27]])/2 + Log[W[29]]/2, 
  -Log[W[2]]/3 - 2*Log[W[3]] + Log[W[4]]/3 - Log[W[5]]/3 + 3*Log[W[17]] + 
   Log[W[19]]/3 - Log[W[20]], 2*Log[W[1]] - 4*Log[W[2]] + (4*Log[W[3]])/3 - 
   2*Log[W[4]] + (4*Log[W[17]])/3 - (4*Log[W[18]])/3 + 2*Log[W[19]] + 
   (2*Log[W[20]])/3 + (3*Log[W[26]])/2 + (3*Log[W[27]])/2 + Log[W[29]]/2, 
  -Log[W[3]] + Log[W[5]] + Log[W[18]] - Log[W[19]], 
  -Log[W[3]] + Log[W[5]] + Log[W[18]] - Log[W[19]], 
  Log[W[3]]/3 + Log[W[17]]/3 - Log[W[18]]/3 - Log[W[20]]/3, 0, 0, 
  (2*Log[W[3]])/9 + (2*Log[W[4]])/3 + (10*Log[W[5]])/9 + (4*Log[W[7]])/3 - 
   2*Log[W[12]] - (2*Log[W[18]])/9 - (10*Log[W[19]])/9, 
  -Log[W[3]] + Log[W[5]] + Log[W[18]] - Log[W[19]], 
  -Log[W[1]] + 3*Log[W[2]] + Log[W[3]]/3 - (4*Log[W[5]])/3 + 
   (2*Log[W[18]])/3 + Log[W[19]]/3 - 2*Log[W[20]] - (3*Log[W[26]])/4 - 
   (3*Log[W[27]])/4 - (9*Log[W[29]])/4, (2*Log[W[3]])/9 - (2*Log[W[5]])/9 - 
   (2*Log[W[18]])/9 + (2*Log[W[19]])/9, Log[W[2]]/2 + (3*Log[W[3]])/2 - 
   Log[W[4]] - Log[W[5]]/2 + (3*Log[W[12]])/2 - (3*Log[W[17]])/2 - 
   Log[W[19]]/2, -Log[W[1]] + 2*Log[W[2]] + (10*Log[W[3]])/3 + Log[W[4]]/3 + 
   (4*Log[W[5]])/3 + (2*Log[W[7]])/3 - 4*Log[W[12]] - 3*Log[W[17]] - 
   Log[W[18]]/3 - Log[W[19]]/3 + Log[W[20]], 
  (-3*Log[W[1]])/2 + (5*Log[W[2]])/2 + (17*Log[W[3]])/6 + (5*Log[W[4]])/6 + 
   (11*Log[W[5]])/6 + (2*Log[W[7]])/3 - (11*Log[W[12]])/2 - 
   (3*Log[W[17]])/2 - Log[W[18]]/3 - Log[W[19]]/3 + Log[W[20]]/2, 
  -Log[W[1]] + Log[W[2]] - Log[W[3]]/3 - (2*Log[W[5]])/3 + 2*Log[W[6]] - 
   (2*Log[W[18]])/3 - Log[W[19]]/3, Log[W[3]]/3 - Log[W[5]]/3 - 
   Log[W[18]]/3 + Log[W[19]]/3, Log[W[1]] - 2*Log[W[2]] + 3*Log[W[3]] - 
   Log[W[4]] - 2*Log[W[6]] + Log[W[17]] - Log[W[18]] + Log[W[19]] + 
   (3*Log[W[26]])/4 + (3*Log[W[27]])/4 + Log[W[29]]/4, 
  (3*Log[W[1]])/2 - 2*Log[W[2]] + Log[W[3]] - (3*Log[W[4]])/2 + Log[W[17]] - 
   Log[W[18]] + (3*Log[W[19]])/2 - Log[W[20]]/2 - (3*Log[W[28]])/2 - 
   Log[W[29]]/2, (3*Log[W[26]])/2 + (3*Log[W[27]])/2 + 3*Log[W[28]] + 
   (3*Log[W[29]])/2, (5*Log[W[3]])/3 - Log[W[4]]/3 + (2*Log[W[5]])/3 - 
   (2*Log[W[7]])/3 + Log[W[12]] - 3*Log[W[17]] + Log[W[18]]/3 - 
   (2*Log[W[19]])/3 + Log[W[20]], -Log[W[3]]/3 + Log[W[5]]/3 + Log[W[18]]/3 - 
   Log[W[19]]/3, (2*Log[W[3]])/3 + (4*Log[W[5]])/3 - 2*Log[W[17]] - 
   (2*Log[W[18]])/3 - (4*Log[W[19]])/3 + 2*Log[W[20]] + (3*Log[W[26]])/4 + 
   (3*Log[W[27]])/4 + (9*Log[W[29]])/4, (2*Log[W[3]])/3 - (2*Log[W[5]])/3 - 
   (2*Log[W[18]])/3 + (2*Log[W[19]])/3, (-2*Log[W[3]])/3 + (2*Log[W[5]])/3 + 
   (2*Log[W[18]])/3 - (2*Log[W[19]])/3, -4*Log[W[3]] + 2*Log[W[4]] - 
   2*Log[W[5]] + 2*Log[W[12]] + 4*Log[W[17]] + 2*Log[W[18]] - 2*Log[W[19]] - 
   2*Log[W[20]] - (3*Log[W[26]])/2 - (3*Log[W[27]])/2 - Log[W[29]]/2, 
  2*Log[W[1]] - 4*Log[W[2]] + (2*Log[W[3]])/3 - 2*Log[W[4]] + 
   (4*Log[W[5]])/3 + 2*Log[W[17]] - (2*Log[W[18]])/3 + (2*Log[W[19]])/3 + 
   (3*Log[W[26]])/2 + (3*Log[W[27]])/2 + Log[W[29]]/2, 
  -Log[W[3]]/3 + Log[W[5]]/3 + Log[W[18]]/3 - Log[W[19]]/3, 
  -Log[W[3]]/3 - Log[W[4]] + (4*Log[W[5]])/3 - 2*Log[W[7]] + 3*Log[W[12]] - 
   3*Log[W[17]] + (7*Log[W[18]])/3 - (4*Log[W[19]])/3 + Log[W[20]], 
  Log[W[2]] + (29*Log[W[3]])/6 + (5*Log[W[4]])/6 - (5*Log[W[5]])/3 + 
   (2*Log[W[7]])/3 - (5*Log[W[12]])/2 - (3*Log[W[17]])/2 - 
   (11*Log[W[18]])/6 + (5*Log[W[19]])/3 - (3*Log[W[20]])/2 + 
   (3*Log[W[26]])/4 + (3*Log[W[27]])/4 - (7*Log[W[29]])/4, 
  (7*Log[W[3]])/3 + (2*Log[W[5]])/3 - 3*Log[W[17]] - (7*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 + 3*Log[W[20]] + 2*Log[W[29]], 
  (4*Log[W[3]])/3 - (4*Log[W[5]])/3 - (4*Log[W[18]])/3 + (4*Log[W[19]])/3, 
  (4*Log[W[3]])/3 - (4*Log[W[5]])/3 - (4*Log[W[18]])/3 + (4*Log[W[19]])/3, 
  (-4*Log[W[3]])/3 + (4*Log[W[5]])/3 + (4*Log[W[18]])/3 - (4*Log[W[19]])/3 + 
   4*Log[W[29]], (-2*Log[W[3]])/3 + (2*Log[W[5]])/3 + (2*Log[W[18]])/3 - 
   (2*Log[W[19]])/3, Log[W[3]]/3 - Log[W[5]]/3 - Log[W[18]]/3 + Log[W[19]]/3, 
  0, (-4*Log[W[3]])/3 + (4*Log[W[5]])/3 + (4*Log[W[18]])/3 - 
   (4*Log[W[19]])/3, (5*Log[W[3]])/3 - Log[W[4]]/3 + (2*Log[W[5]])/3 - 
   (2*Log[W[7]])/3 + Log[W[12]] - 3*Log[W[17]] + Log[W[18]]/3 - 
   (2*Log[W[19]])/3 + Log[W[20]], -Log[W[2]] - (3*Log[W[3]])/2 - 
   Log[W[4]]/2 - Log[W[5]] + (3*Log[W[12]])/2 + (3*Log[W[17]])/2 + 
   Log[W[18]]/2 + Log[W[19]] - Log[W[20]]/2 - (3*Log[W[26]])/4 - 
   (3*Log[W[27]])/4 - Log[W[29]]/4, -Log[W[2]]/2 + Log[W[3]]/2 - 
   (3*Log[W[4]])/4 + Log[W[5]] - Log[W[7]]/2 + (3*Log[W[12]])/4 - 
   (3*Log[W[17]])/2 + Log[W[18]] - (3*Log[W[26]])/8 - (3*Log[W[27]])/8 - 
   Log[W[29]]/8, (-10*Log[W[3]])/3 + (2*Log[W[4]])/3 - (4*Log[W[5]])/3 + 
   (4*Log[W[7]])/3 - 2*Log[W[12]] + 6*Log[W[17]] - (2*Log[W[18]])/3 + 
   (4*Log[W[19]])/3 - 2*Log[W[20]], (5*Log[W[3]])/6 - Log[W[4]]/6 + 
   Log[W[5]]/3 - Log[W[7]]/3 + Log[W[12]]/2 - (3*Log[W[17]])/2 + 
   Log[W[18]]/6 - Log[W[19]]/3 + Log[W[20]]/2, 
  (-5*Log[W[3]])/6 + Log[W[4]]/6 - Log[W[5]]/3 + Log[W[7]]/3 - Log[W[12]]/2 + 
   (3*Log[W[17]])/2 - Log[W[18]]/6 + Log[W[19]]/3 - Log[W[20]]/2, 0, 0, 
  -Log[W[2]] + Log[W[3]] - Log[W[4]] + Log[W[20]] + (3*Log[W[26]])/4 + 
   (3*Log[W[27]])/4 + Log[W[29]]/4, -2*Log[W[2]] - (3*Log[W[3]])/2 + 
   (3*Log[W[17]])/2 - Log[W[18]]/2 + Log[W[20]]/2 + (3*Log[W[26]])/4 + 
   (3*Log[W[27]])/4 + Log[W[29]]/4, (3*Log[W[26]])/4 + (3*Log[W[27]])/4 + 
   Log[W[29]]/4, 0, 0, 0}, {2*Log[W[2]] + 2*Log[W[3]] - 2*Log[W[5]] - 
   2*Log[W[18]] + 2*Log[W[27]] + 2*Log[W[28]], 
  (4*Log[W[3]])/3 - (4*Log[W[5]])/3 - (4*Log[W[18]])/3 + (4*Log[W[19]])/3 + 
   (4*Log[W[27]])/3 + (4*Log[W[28]])/3, 2*Log[W[1]] + Log[W[2]] + 
   (11*Log[W[3]])/6 - 3*Log[W[4]] + (2*Log[W[5]])/3 - (7*Log[W[17]])/2 - 
   (5*Log[W[18]])/6 + (4*Log[W[19]])/3 + Log[W[20]]/2 + (3*Log[W[26]])/2 + 
   (5*Log[W[27]])/6 + (4*Log[W[28]])/3 - Log[W[29]]/2, 0, 
  (-4*Log[W[2]])/3 + 2*Log[W[3]] + (4*Log[W[4]])/3 + 2*Log[W[5]] - 
   4*Log[W[17]] - 2*Log[W[18]] - 2*Log[W[19]] + 4*Log[W[20]] + 4*Log[W[26]] + 
   2*Log[W[27]] - 2*Log[W[28]] - 4*Log[W[29]], Log[W[2]]/3 + Log[W[3]]/3 + 
   (7*Log[W[4]])/6 + Log[W[5]]/6 - Log[W[7]]/6 - (2*Log[W[12]])/3 + 
   Log[W[18]]/6 - (5*Log[W[19]])/6 - Log[W[20]]/2 + Log[W[27]]/6 + 
   Log[W[28]]/6 + Log[W[29]]/2, (3*Log[W[1]])/2 - (7*Log[W[2]])/6 - 
   (13*Log[W[3]])/6 + (2*Log[W[4]])/3 - (4*Log[W[5]])/3 + Log[W[7]]/3 + 
   (7*Log[W[12]])/3 + 2*Log[W[17]] + (2*Log[W[18]])/3 - (5*Log[W[19]])/6 - 
   2*Log[W[20]] - 2*Log[W[26]] - (4*Log[W[27]])/3 + (13*Log[W[28]])/6 + 
   2*Log[W[29]], Log[W[1]]/2 - Log[W[2]]/2 - Log[W[3]]/2 + Log[W[12]] - 
   Log[W[19]]/2 + Log[W[28]]/2, 3*Log[W[1]] - Log[W[2]] + (3*Log[W[3]])/2 - 
   2*Log[W[4]] + 2*Log[W[5]] - (5*Log[W[17]])/2 - (5*Log[W[18]])/2 + 
   Log[W[19]] + Log[W[20]]/2 + (5*Log[W[26]])/2 + Log[W[27]]/2 + Log[W[28]] - 
   Log[W[29]]/2, Log[W[3]] - Log[W[5]] - Log[W[18]] + Log[W[19]] + 
   Log[W[27]] + Log[W[28]], 3*Log[W[1]] - 2*Log[W[4]] + 3*Log[W[5]] - 
   Log[W[17]] + Log[W[18]] - 3*Log[W[27]] - 2*Log[W[31]], 
  -2*Log[W[1]] - Log[W[3]]/2 + 2*Log[W[4]] - 2*Log[W[5]] + (5*Log[W[17]])/2 + 
   Log[W[18]]/2 - Log[W[20]]/2 - (5*Log[W[26]])/2 - Log[W[27]]/2 + 
   Log[W[29]]/2, -3*Log[W[1]] + 3*Log[W[4]] - 3*Log[W[5]] + 3*Log[W[17]] - 
   3*Log[W[26]], 0, 0, (-8*Log[W[2]])/3 - (11*Log[W[3]])/3 + 
   (2*Log[W[4]])/3 + (5*Log[W[5]])/3 - (2*Log[W[7]])/3 + (4*Log[W[12]])/3 + 
   2*Log[W[17]] + (11*Log[W[18]])/3 - Log[W[19]]/3 - 2*Log[W[20]] - 
   2*Log[W[26]] - (7*Log[W[27]])/3 - Log[W[28]]/3 + 2*Log[W[29]], 
  (-4*Log[W[3]])/3 + (4*Log[W[5]])/3 + (4*Log[W[18]])/3 - (4*Log[W[19]])/3 - 
   (4*Log[W[27]])/3 - (4*Log[W[28]])/3, Log[W[2]] + Log[W[3]]/2 + Log[W[4]] - 
   (2*Log[W[5]])/3 + (11*Log[W[17]])/6 + Log[W[18]]/2 + (2*Log[W[19]])/3 - 
   (5*Log[W[20]])/6 - (5*Log[W[26]])/2 - (11*Log[W[27]])/6 + 
   (2*Log[W[28]])/3 - (5*Log[W[29]])/2 - 2*Log[W[31]], 
  (4*Log[W[3]])/3 - (4*Log[W[5]])/3 - (4*Log[W[18]])/3 + (4*Log[W[19]])/3 + 
   (4*Log[W[27]])/3 + (4*Log[W[28]])/3, 0, -2*Log[W[3]] + 2*Log[W[5]] + 
   2*Log[W[18]] - 2*Log[W[19]] - 2*Log[W[27]] - 2*Log[W[28]], 
  (-5*Log[W[2]])/6 - (7*Log[W[3]])/3 - (5*Log[W[4]])/3 - (5*Log[W[5]])/3 - 
   (17*Log[W[7]])/6 + (11*Log[W[12]])/3 - Log[W[17]] - (5*Log[W[18]])/3 - 
   (2*Log[W[19]])/3 + Log[W[20]] + 2*Log[W[26]] + (10*Log[W[27]])/3 + 
   (4*Log[W[28]])/3 + 4*Log[W[31]], (2*Log[W[2]])/3 + Log[W[3]] - 
   (2*Log[W[4]])/3 + Log[W[5]] - 2*Log[W[17]] - Log[W[18]] - Log[W[19]] + 
   2*Log[W[20]] + 2*Log[W[26]] + Log[W[27]] - Log[W[28]] - 2*Log[W[29]], 
  -2*Log[W[1]] - (5*Log[W[3]])/3 - (5*Log[W[17]])/3 - Log[W[18]]/3 - 
   2*Log[W[19]] - Log[W[20]]/3 + 3*Log[W[26]] + 3*Log[W[27]] - 2*Log[W[28]] + 
   Log[W[29]] + 4*Log[W[31]], Log[W[3]] - Log[W[5]] - Log[W[18]] + 
   Log[W[19]] + Log[W[27]] + Log[W[28]], Log[W[3]] - Log[W[5]] - Log[W[18]] + 
   Log[W[19]] + Log[W[27]] + Log[W[28]], Log[W[3]]/3 - (2*Log[W[17]])/3 - 
   Log[W[18]]/3 + (2*Log[W[20]])/3 + Log[W[26]] + Log[W[27]] - Log[W[29]], 0, 
  0, (4*Log[W[2]])/3 - (2*Log[W[3]])/9 - (4*Log[W[4]])/3 + (2*Log[W[5]])/9 - 
   (2*Log[W[7]])/3 + (4*Log[W[12]])/3 + (2*Log[W[18]])/9 - (8*Log[W[19]])/9 + 
   (10*Log[W[27]])/9 + (10*Log[W[28]])/9, Log[W[3]] - Log[W[5]] - 
   Log[W[18]] + Log[W[19]] + Log[W[27]] + Log[W[28]], 
  Log[W[1]] - Log[W[2]] - (11*Log[W[3]])/6 + Log[W[4]] + (4*Log[W[5]])/3 + 
   (3*Log[W[17]])/2 + (11*Log[W[18]])/6 - Log[W[19]]/3 + Log[W[20]]/2 - 
   (5*Log[W[26]])/2 - (23*Log[W[27]])/6 - Log[W[28]]/3 + (3*Log[W[29]])/2 - 
   2*Log[W[31]], (-2*Log[W[3]])/9 + (2*Log[W[5]])/9 + (2*Log[W[18]])/9 - 
   (2*Log[W[19]])/9 - (2*Log[W[27]])/9 - (2*Log[W[28]])/9, 
  Log[W[2]]/2 - Log[W[3]]/2 + (3*Log[W[4]])/2 - Log[W[5]]/2 - Log[W[12]] + 
   Log[W[17]]/2 - Log[W[19]]/2 - Log[W[26]]/2 + Log[W[28]]/2, 
  Log[W[1]] - (4*Log[W[2]])/3 - (7*Log[W[3]])/3 - (2*Log[W[4]])/3 - 
   (2*Log[W[5]])/3 - Log[W[7]]/3 + (8*Log[W[12]])/3 + 2*Log[W[17]] + 
   (4*Log[W[18]])/3 + Log[W[19]]/3 - 2*Log[W[20]] - 2*Log[W[26]] - 
   (2*Log[W[27]])/3 + (7*Log[W[28]])/3 + 2*Log[W[29]], 
  (3*Log[W[1]])/2 - (5*Log[W[2]])/6 - (7*Log[W[3]])/3 - (5*Log[W[4]])/3 - 
   Log[W[5]]/6 - Log[W[7]]/3 + (11*Log[W[12]])/3 + Log[W[17]] + 
   (5*Log[W[18]])/6 - (2*Log[W[19]])/3 - Log[W[20]] - Log[W[26]] - 
   Log[W[27]]/6 + (7*Log[W[28]])/3 + Log[W[29]], 
  Log[W[1]] - Log[W[2]] - (5*Log[W[3]])/3 + (2*Log[W[5]])/3 + 
   (2*Log[W[18]])/3 + Log[W[19]]/3 - (2*Log[W[27]])/3 + Log[W[28]]/3, 
  -Log[W[3]]/3 + Log[W[5]]/3 + Log[W[18]]/3 - Log[W[19]]/3 - Log[W[27]]/3 - 
   Log[W[28]]/3, -Log[W[1]] - Log[W[3]]/2 - (3*Log[W[17]])/2 - Log[W[18]]/2 - 
   Log[W[19]] + Log[W[20]]/2 + (5*Log[W[26]])/2 + (5*Log[W[27]])/2 - 
   Log[W[28]] - Log[W[29]]/2 + 2*Log[W[31]], -Log[W[4]] - 2*Log[W[17]] - 
   Log[W[18]] + 3*Log[W[26]] + 3*Log[W[27]] + 2*Log[W[31]], 
  -3*Log[W[1]] + 3*Log[W[4]] - 3*Log[W[19]] + 3*Log[W[20]] - 3*Log[W[28]] - 
   3*Log[W[29]], Log[W[2]]/3 - (2*Log[W[3]])/3 + (2*Log[W[4]])/3 - 
   (4*Log[W[5]])/3 + Log[W[7]]/3 - (2*Log[W[12]])/3 + 2*Log[W[17]] + 
   (2*Log[W[18]])/3 + (2*Log[W[19]])/3 - 2*Log[W[20]] - 2*Log[W[26]] - 
   (4*Log[W[27]])/3 + (2*Log[W[28]])/3 + 2*Log[W[29]], 
  Log[W[3]]/3 - Log[W[5]]/3 - Log[W[18]]/3 + Log[W[19]]/3 + Log[W[27]]/3 + 
   Log[W[28]]/3, -Log[W[2]] + (5*Log[W[3]])/6 - Log[W[4]] - (4*Log[W[5]])/3 - 
   Log[W[17]]/2 - (11*Log[W[18]])/6 + (4*Log[W[19]])/3 - Log[W[20]]/2 + 
   (5*Log[W[26]])/2 + (23*Log[W[27]])/6 + (4*Log[W[28]])/3 - 
   (3*Log[W[29]])/2 + 2*Log[W[31]], (-2*Log[W[3]])/3 + (2*Log[W[5]])/3 + 
   (2*Log[W[18]])/3 - (2*Log[W[19]])/3 - (2*Log[W[27]])/3 - (2*Log[W[28]])/3, 
  (2*Log[W[3]])/3 - (2*Log[W[5]])/3 - (2*Log[W[18]])/3 + (2*Log[W[19]])/3 + 
   (2*Log[W[27]])/3 + (2*Log[W[28]])/3, 2*Log[W[2]] + 3*Log[W[3]] + 
   2*Log[W[5]] - 2*Log[W[12]] - Log[W[17]] - Log[W[18]] + 2*Log[W[19]] + 
   3*Log[W[20]] - Log[W[26]] - 3*Log[W[27]] - 2*Log[W[28]] - 3*Log[W[29]] - 
   4*Log[W[31]], -2*Log[W[1]] + Log[W[3]]/3 - (4*Log[W[5]])/3 - 
   3*Log[W[17]] - (7*Log[W[18]])/3 - (2*Log[W[19]])/3 + Log[W[20]] + 
   5*Log[W[26]] + (19*Log[W[27]])/3 - (2*Log[W[28]])/3 - Log[W[29]] + 
   4*Log[W[31]], Log[W[3]]/3 - Log[W[5]]/3 - Log[W[18]]/3 + Log[W[19]]/3 + 
   Log[W[27]]/3 + Log[W[28]]/3, 3*Log[W[2]] + (4*Log[W[3]])/3 + 2*Log[W[4]] - 
   (10*Log[W[5]])/3 + Log[W[7]] - 2*Log[W[12]] + 2*Log[W[17]] - 
   (4*Log[W[18]])/3 - (2*Log[W[19]])/3 - 2*Log[W[20]] - 2*Log[W[26]] - 
   (2*Log[W[27]])/3 + (4*Log[W[28]])/3 + 2*Log[W[29]], 
  (-17*Log[W[2]])/6 - (29*Log[W[3]])/6 - (8*Log[W[4]])/3 + (10*Log[W[5]])/3 - 
   (11*Log[W[7]])/6 + (5*Log[W[12]])/3 + Log[W[17]]/2 + (11*Log[W[18]])/6 + 
   Log[W[19]]/3 + Log[W[20]]/2 - Log[W[26]]/2 - (13*Log[W[27]])/6 - 
   (5*Log[W[28]])/3 + (3*Log[W[29]])/2 + 2*Log[W[31]], 
  (-7*Log[W[3]])/3 - (2*Log[W[5]])/3 + 3*Log[W[17]] + (7*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 - 3*Log[W[20]] - 3*Log[W[26]] - (7*Log[W[27]])/3 + 
   (2*Log[W[28]])/3 + Log[W[29]], (-4*Log[W[3]])/3 + (4*Log[W[5]])/3 + 
   (4*Log[W[18]])/3 - (4*Log[W[19]])/3 - (4*Log[W[27]])/3 - (4*Log[W[28]])/3, 
  (-4*Log[W[3]])/3 + (4*Log[W[5]])/3 + (4*Log[W[18]])/3 - (4*Log[W[19]])/3 - 
   (4*Log[W[27]])/3 - (4*Log[W[28]])/3, (4*Log[W[3]])/3 - (4*Log[W[5]])/3 - 
   (4*Log[W[18]])/3 + (4*Log[W[19]])/3 - 2*Log[W[26]] - (2*Log[W[27]])/3 + 
   (4*Log[W[28]])/3 - 2*Log[W[29]], (2*Log[W[3]])/3 - (2*Log[W[5]])/3 - 
   (2*Log[W[18]])/3 + (2*Log[W[19]])/3 + (2*Log[W[27]])/3 + (2*Log[W[28]])/3, 
  -Log[W[3]]/3 + Log[W[5]]/3 + Log[W[18]]/3 - Log[W[19]]/3 - Log[W[27]]/3 - 
   Log[W[28]]/3, 0, (4*Log[W[3]])/3 - (4*Log[W[5]])/3 - (4*Log[W[18]])/3 + 
   (4*Log[W[19]])/3 + (4*Log[W[27]])/3 + (4*Log[W[28]])/3, 
  Log[W[2]]/3 - (2*Log[W[3]])/3 + (2*Log[W[4]])/3 - (4*Log[W[5]])/3 + 
   Log[W[7]]/3 - (2*Log[W[12]])/3 + 2*Log[W[17]] + (2*Log[W[18]])/3 + 
   (2*Log[W[19]])/3 - 2*Log[W[20]] - 2*Log[W[26]] - (4*Log[W[27]])/3 + 
   (2*Log[W[28]])/3 + 2*Log[W[29]], Log[W[2]]/2 + (5*Log[W[3]])/2 + 
   2*Log[W[5]] + (3*Log[W[7]])/2 - Log[W[12]] - (3*Log[W[17]])/2 + 
   Log[W[18]]/2 - Log[W[19]] + Log[W[20]]/2 + (3*Log[W[26]])/2 + 
   Log[W[27]]/2 - Log[W[28]] - Log[W[29]]/2 - 2*Log[W[31]], 
  -Log[W[2]]/4 + (3*Log[W[3]])/4 + Log[W[7]]/4 - Log[W[12]]/2 + 
   (3*Log[W[17]])/4 - Log[W[18]]/4 + (3*Log[W[19]])/2 - Log[W[20]]/4 - 
   (3*Log[W[26]])/4 - (9*Log[W[27]])/4 - (3*Log[W[28]])/2 + Log[W[29]]/4 - 
   Log[W[31]], (-2*Log[W[2]])/3 + (4*Log[W[3]])/3 - (4*Log[W[4]])/3 + 
   (8*Log[W[5]])/3 - (2*Log[W[7]])/3 + (4*Log[W[12]])/3 - 4*Log[W[17]] - 
   (4*Log[W[18]])/3 - (4*Log[W[19]])/3 + 4*Log[W[20]] + 4*Log[W[26]] + 
   (8*Log[W[27]])/3 - (4*Log[W[28]])/3 - 4*Log[W[29]], 
  Log[W[2]]/6 - Log[W[3]]/3 + Log[W[4]]/3 - (2*Log[W[5]])/3 + Log[W[7]]/6 - 
   Log[W[12]]/3 + Log[W[17]] + Log[W[18]]/3 + Log[W[19]]/3 - Log[W[20]] - 
   Log[W[26]] - (2*Log[W[27]])/3 + Log[W[28]]/3 + Log[W[29]], 
  -Log[W[2]]/6 + Log[W[3]]/3 - Log[W[4]]/3 + (2*Log[W[5]])/3 - Log[W[7]]/6 + 
   Log[W[12]]/3 - Log[W[17]] - Log[W[18]]/3 - Log[W[19]]/3 + Log[W[20]] + 
   Log[W[26]] + (2*Log[W[27]])/3 - Log[W[28]]/3 - Log[W[29]], 0, 0, 
  -Log[W[2]] - (3*Log[W[3]])/2 - Log[W[4]] + Log[W[17]]/2 + Log[W[18]]/2 - 
   (3*Log[W[20]])/2 - Log[W[26]]/2 - Log[W[27]]/2 + (3*Log[W[29]])/2 + 
   2*Log[W[31]], -Log[W[2]] - Log[W[3]]/2 - Log[W[4]] - Log[W[17]]/2 - 
   Log[W[18]]/2 - Log[W[20]]/2 + Log[W[26]]/2 + Log[W[27]]/2 + Log[W[29]]/2 + 
   2*Log[W[31]], -3*Log[W[2]] - (3*Log[W[3]])/2 - Log[W[4]] + Log[W[17]]/2 - 
   (3*Log[W[18]])/2 + Log[W[20]]/2 - Log[W[26]]/2 - Log[W[27]]/2 - 
   Log[W[29]]/2 + 2*Log[W[31]], 0, 0, 0}, 
 {(-17*Log[W[1]])/4 - (37*Log[W[2]])/4 + Log[W[3]]/2 + (3*Log[W[4]])/4 + 
   (3*Log[W[5]])/4 + 4*Log[W[12]] - (9*Log[W[16]])/4 + 3*Log[W[18]] + 
   (15*Log[W[19]])/4 + 3*Log[W[20]] - 3*Log[W[27]] - (15*Log[W[28]])/4 + 
   3*Log[W[29]] + (9*Log[W[30]])/4, Log[W[1]] + 3*Log[W[2]] + 3*Log[W[3]] - 
   4*Log[W[4]] - 6*Log[W[13]] - 6*Log[W[16]] + 6*Log[W[18]] + Log[W[19]] + 
   2*Log[W[20]] - 6*Log[W[27]] - Log[W[28]] + 2*Log[W[29]] + 6*Log[W[30]], 
  -5*Log[W[1]] - (3*Log[W[2]])/2 + (3*Log[W[3]])/2 - 2*Log[W[4]] - 
   (3*Log[W[5]])/2 - (5*Log[W[16]])/2 - (3*Log[W[17]])/2 + (5*Log[W[18]])/2 + 
   2*Log[W[19]] + 2*Log[W[20]] - (3*Log[W[26]])/2 - (5*Log[W[27]])/2 - 
   2*Log[W[28]] + 2*Log[W[29]] + (5*Log[W[30]])/2 + 3*Log[W[31]], 
  -Log[W[3]] + Log[W[4]] - Log[W[5]] + Log[W[16]] - Log[W[30]], 
  -Log[W[1]] + 3*Log[W[2]] + (2*Log[W[3]])/3 - (7*Log[W[4]])/3 - 
   (5*Log[W[5]])/3 + 8*Log[W[13]] + (17*Log[W[16]])/3 - 4*Log[W[17]] - 
   (16*Log[W[18]])/3 + Log[W[19]] - 4*Log[W[20]] - 4*Log[W[26]] + 
   (16*Log[W[27]])/3 - Log[W[28]] - 4*Log[W[29]] - (17*Log[W[30]])/3, 
  -Log[W[1]]/2 + (3*Log[W[2]])/2 + Log[W[3]]/4 + (3*Log[W[4]])/4 + 
   Log[W[5]]/4 - 2*Log[W[12]] + (3*Log[W[16]])/4 - Log[W[18]]/2 - 
   Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]]/2 - (3*Log[W[30]])/4, 
  4*Log[W[1]] - Log[W[2]] - (5*Log[W[3]])/4 - (15*Log[W[4]])/4 - 
   (19*Log[W[5]])/4 + 6*Log[W[12]] - (23*Log[W[16]])/4 + 2*Log[W[17]] + 
   Log[W[18]] + (7*Log[W[19]])/2 + 2*Log[W[26]] - Log[W[27]] - 
   (7*Log[W[28]])/2 + (23*Log[W[30]])/4, 2*Log[W[1]] + Log[W[2]] + 
   Log[W[3]]/4 - (9*Log[W[4]])/4 - (9*Log[W[5]])/4 + 2*Log[W[12]] - 
   (9*Log[W[16]])/4 + (3*Log[W[19]])/2 - (3*Log[W[28]])/2 + (9*Log[W[30]])/4, 
  (-11*Log[W[1]])/4 - (13*Log[W[2]])/4 + (17*Log[W[3]])/4 + 4*Log[W[4]] - 
   (3*Log[W[5]])/2 - 6*Log[W[13]] + Log[W[16]]/2 + Log[W[17]]/2 + 
   Log[W[18]]/2 + (3*Log[W[19]])/4 + 3*Log[W[20]] + Log[W[26]]/2 - 
   Log[W[27]]/2 - (3*Log[W[28]])/4 + 3*Log[W[29]] - Log[W[30]]/2, 
  -Log[W[1]]/4 - Log[W[2]]/4 + (11*Log[W[3]])/4 - Log[W[5]]/2 - 
   6*Log[W[13]] - 3*Log[W[16]] + (7*Log[W[18]])/2 + (3*Log[W[19]])/4 + 
   3*Log[W[20]] - (7*Log[W[27]])/2 - (3*Log[W[28]])/4 + 3*Log[W[29]] + 
   3*Log[W[30]], (5*Log[W[1]])/2 - (3*Log[W[2]])/2 - (5*Log[W[3]])/2 + 
   (3*Log[W[4]])/2 - (5*Log[W[16]])/2 + 4*Log[W[17]] - (3*Log[W[18]])/2 + 
   4*Log[W[26]] + (3*Log[W[27]])/2 + (5*Log[W[30]])/2, 
  (3*Log[W[1]])/2 - Log[W[3]]/2 - Log[W[4]] + Log[W[5]] - Log[W[16]]/2 - 
   Log[W[17]]/2 - Log[W[26]]/2 + Log[W[30]]/2, 3*Log[W[1]] - Log[W[3]] - 
   2*Log[W[4]] + 2*Log[W[5]] + Log[W[16]] - 3*Log[W[17]] - 3*Log[W[26]] - 
   Log[W[30]], 0, Log[W[3]] - Log[W[4]] + Log[W[5]] - Log[W[16]] + 
   Log[W[30]], (25*Log[W[1]])/4 + (29*Log[W[2]])/4 - 4*Log[W[3]] - 
   (5*Log[W[4]])/4 - (21*Log[W[5]])/4 - Log[W[16]]/4 + 2*Log[W[17]] - 
   Log[W[18]] - (3*Log[W[19]])/4 - 3*Log[W[20]] + 2*Log[W[26]] + Log[W[27]] + 
   (3*Log[W[28]])/4 - 3*Log[W[29]] + Log[W[30]]/4, 
  (17*Log[W[1]])/4 + (9*Log[W[2]])/4 - (9*Log[W[3]])/4 - Log[W[4]] + 
   Log[W[16]] - Log[W[18]] - (5*Log[W[19]])/4 - 2*Log[W[20]] + Log[W[27]] + 
   (5*Log[W[28]])/4 - 2*Log[W[29]] - Log[W[30]], 
  -Log[W[1]] - (5*Log[W[2]])/2 - (3*Log[W[3]])/2 + Log[W[4]]/3 - 
   (3*Log[W[5]])/2 - (19*Log[W[16]])/6 + (5*Log[W[17]])/2 - 
   (5*Log[W[18]])/6 + (2*Log[W[19]])/3 + Log[W[20]] + (5*Log[W[26]])/2 + 
   (5*Log[W[27]])/6 - (2*Log[W[28]])/3 + Log[W[29]] + (19*Log[W[30]])/6 + 
   3*Log[W[31]], -4*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[3]] + Log[W[4]] - 
   Log[W[16]] + Log[W[18]] + Log[W[19]] + 2*Log[W[20]] - Log[W[27]] - 
   Log[W[28]] + 2*Log[W[29]] + Log[W[30]], 0, 6*Log[W[1]] + 3*Log[W[2]] - 
   3*Log[W[3]] - Log[W[4]] + 2*Log[W[16]] - 2*Log[W[18]] - 2*Log[W[19]] - 
   3*Log[W[20]] + 2*Log[W[27]] + 2*Log[W[28]] - 3*Log[W[29]] - 2*Log[W[30]], 
  (-3*Log[W[1]])/2 + Log[W[2]]/2 + 2*Log[W[3]] - (9*Log[W[4]])/2 - 
   (13*Log[W[5]])/2 + 8*Log[W[12]] - Log[W[16]]/2 - 4*Log[W[17]] + 
   4*Log[W[18]] + (5*Log[W[19]])/2 - 4*Log[W[26]] - 4*Log[W[27]] - 
   (5*Log[W[28]])/2 + Log[W[30]]/2, -Log[W[1]]/3 - Log[W[2]]/3 + Log[W[3]] + 
   (4*Log[W[5]])/3 + 2*Log[W[16]] - 2*Log[W[17]] - (2*Log[W[18]])/3 - 
   Log[W[19]] - 2*Log[W[26]] + (2*Log[W[27]])/3 + Log[W[28]] - 2*Log[W[30]], 
  (-3*Log[W[1]])/2 + (11*Log[W[2]])/2 - Log[W[3]]/2 - (11*Log[W[4]])/3 + 
   4*Log[W[13]] + (10*Log[W[16]])/3 - 5*Log[W[17]] + (5*Log[W[18]])/3 - 
   (11*Log[W[19]])/6 - 2*Log[W[20]] - 5*Log[W[26]] - (5*Log[W[27]])/3 + 
   (11*Log[W[28]])/6 - 2*Log[W[29]] - (10*Log[W[30]])/3, 
  (-13*Log[W[1]])/4 + (3*Log[W[2]])/4 + (3*Log[W[3]])/4 - Log[W[4]] - 
   (3*Log[W[5]])/2 + 2*Log[W[13]] + (3*Log[W[18]])/2 + (7*Log[W[19]])/4 - 
   Log[W[20]] - (3*Log[W[27]])/2 - (7*Log[W[28]])/4 - Log[W[29]], 
  (-7*Log[W[1]])/2 - Log[W[2]]/2 + 2*Log[W[3]] - (3*Log[W[5]])/2 + 
   (3*Log[W[18]])/2 + 2*Log[W[19]] - (3*Log[W[27]])/2 - 2*Log[W[28]], 
  -Log[W[1]] + Log[W[3]] + Log[W[4]]/3 + (4*Log[W[16]])/3 - Log[W[17]] - 
   Log[W[18]]/3 - Log[W[19]]/3 - Log[W[26]] + Log[W[27]]/3 + Log[W[28]]/3 - 
   (4*Log[W[30]])/3, 0, Log[W[4]] + Log[W[16]] - Log[W[18]] - Log[W[19]] + 
   Log[W[27]] + Log[W[28]] - Log[W[30]], (5*Log[W[1]])/12 + Log[W[2]]/12 + 
   Log[W[3]]/6 - (5*Log[W[4]])/4 - (17*Log[W[5]])/4 + 4*Log[W[12]] - 
   (59*Log[W[16]])/12 + (2*Log[W[18]])/3 + (17*Log[W[19]])/12 + 
   (11*Log[W[20]])/3 - (2*Log[W[27]])/3 - (17*Log[W[28]])/12 + 
   (11*Log[W[29]])/3 + (59*Log[W[30]])/12, (-7*Log[W[1]])/4 - 
   (11*Log[W[2]])/4 + (5*Log[W[3]])/4 + Log[W[4]]/2 + (3*Log[W[5]])/2 - 
   2*Log[W[13]] - (7*Log[W[16]])/2 + 2*Log[W[18]] + (3*Log[W[19]])/4 + 
   4*Log[W[20]] - 2*Log[W[27]] - (3*Log[W[28]])/4 + 4*Log[W[29]] + 
   (7*Log[W[30]])/2, (15*Log[W[1]])/2 - 4*Log[W[3]] + (7*Log[W[4]])/2 + 
   (3*Log[W[5]])/2 + (11*Log[W[17]])/2 - 4*Log[W[18]] - 2*Log[W[19]] - 
   2*Log[W[20]] + (11*Log[W[26]])/2 + 4*Log[W[27]] + 2*Log[W[28]] - 
   2*Log[W[29]] - 3*Log[W[31]], (2*Log[W[1]])/3 + Log[W[2]]/3 - Log[W[3]]/3 + 
   Log[W[16]]/3 - Log[W[18]]/3 - Log[W[19]]/3 - Log[W[20]]/3 + Log[W[27]]/3 + 
   Log[W[28]]/3 - Log[W[29]]/3 - Log[W[30]]/3, Log[W[1]]/2 - Log[W[3]]/4 - 
   Log[W[4]]/4 - Log[W[5]]/4 - (3*Log[W[16]])/4 + Log[W[17]]/2 + 
   Log[W[19]]/2 + Log[W[26]]/2 - Log[W[28]]/2 + (3*Log[W[30]])/4, 
  2*Log[W[1]] + 2*Log[W[2]] - (3*Log[W[3]])/2 - (3*Log[W[4]])/2 - 
   (13*Log[W[5]])/2 + 4*Log[W[12]] - (7*Log[W[16]])/2 + 2*Log[W[17]] + 
   Log[W[18]] + 2*Log[W[19]] + 2*Log[W[26]] - Log[W[27]] - 2*Log[W[28]] + 
   (7*Log[W[30]])/2, (5*Log[W[1]])/2 + (3*Log[W[2]])/2 - (5*Log[W[3]])/4 - 
   (7*Log[W[4]])/4 - (29*Log[W[5]])/4 + 6*Log[W[12]] - (11*Log[W[16]])/4 + 
   Log[W[17]] + Log[W[18]]/2 + (3*Log[W[19]])/2 + Log[W[26]] - Log[W[27]]/2 - 
   (3*Log[W[28]])/2 + (11*Log[W[30]])/4, (11*Log[W[1]])/6 - 
   (13*Log[W[2]])/6 + (7*Log[W[3]])/6 + (5*Log[W[4]])/3 + Log[W[5]] - 
   4*Log[W[13]] - Log[W[16]]/3 - (2*Log[W[18]])/3 - Log[W[19]]/2 + 
   2*Log[W[20]] + (2*Log[W[27]])/3 + Log[W[28]]/2 + 2*Log[W[29]] + 
   Log[W[30]]/3, (11*Log[W[1]])/12 - (13*Log[W[2]])/12 + (7*Log[W[3]])/12 + 
   (4*Log[W[4]])/3 + Log[W[5]]/2 - 2*Log[W[13]] + Log[W[16]]/3 - 
   (5*Log[W[18]])/6 - (3*Log[W[19]])/4 + Log[W[20]] + (5*Log[W[27]])/6 + 
   (3*Log[W[28]])/4 + Log[W[29]] - Log[W[30]]/3, 
  -2*Log[W[1]] + (3*Log[W[2]])/2 + 2*Log[W[3]] - Log[W[4]]/2 + 3*Log[W[16]] - 
   (7*Log[W[17]])/2 + Log[W[18]]/2 - Log[W[19]] - (7*Log[W[26]])/2 - 
   Log[W[27]]/2 + Log[W[28]] - 3*Log[W[30]], 
  (-5*Log[W[1]])/2 + (3*Log[W[2]])/2 + (5*Log[W[3]])/2 + (3*Log[W[4]])/2 + 
   (11*Log[W[16]])/2 - 4*Log[W[17]] - (3*Log[W[18]])/2 - 3*Log[W[19]] - 
   4*Log[W[26]] + (3*Log[W[27]])/2 + 3*Log[W[28]] - (11*Log[W[30]])/2, 
  -3*Log[W[4]] - 3*Log[W[16]] + 3*Log[W[18]] + 3*Log[W[19]] - 3*Log[W[27]] - 
   3*Log[W[28]] + 3*Log[W[30]], Log[W[1]]/4 - (3*Log[W[2]])/4 - Log[W[3]] - 
   Log[W[4]]/4 - Log[W[5]]/4 - (5*Log[W[16]])/4 + 2*Log[W[17]] + Log[W[18]] + 
   (5*Log[W[19]])/4 - Log[W[20]] + 2*Log[W[26]] - Log[W[27]] - 
   (5*Log[W[28]])/4 - Log[W[29]] + (5*Log[W[30]])/4, 
  (-3*Log[W[1]])/4 + Log[W[2]]/4 + (5*Log[W[3]])/4 + Log[W[4]] - 
   (3*Log[W[5]])/2 - 2*Log[W[13]] + Log[W[16]] + Log[W[18]]/2 + 
   Log[W[19]]/4 - Log[W[27]]/2 - Log[W[28]]/4 - Log[W[30]], 
  (-15*Log[W[1]])/2 + 4*Log[W[3]] - (7*Log[W[4]])/2 - (3*Log[W[5]])/2 - 
   (11*Log[W[17]])/2 + 4*Log[W[18]] + 2*Log[W[19]] + 2*Log[W[20]] - 
   (11*Log[W[26]])/2 - 4*Log[W[27]] - 2*Log[W[28]] + 2*Log[W[29]] + 
   3*Log[W[31]], 2*Log[W[1]] - Log[W[2]] - Log[W[3]] + 2*Log[W[5]] - 
   Log[W[16]] - Log[W[18]] - Log[W[19]] + Log[W[20]] + Log[W[27]] + 
   Log[W[28]] + Log[W[29]] + Log[W[30]], -2*Log[W[1]] + 2*Log[W[2]] + 
   Log[W[3]] - 3*Log[W[5]] + 2*Log[W[16]] + Log[W[18]] + Log[W[19]] - 
   2*Log[W[20]] - Log[W[27]] - Log[W[28]] - 2*Log[W[29]] - 2*Log[W[30]], 
  -3*Log[W[2]] - Log[W[3]] + 4*Log[W[4]] + 7*Log[W[5]] - 6*Log[W[12]] + 
   Log[W[16]] + 3*Log[W[17]] - 3*Log[W[18]] - 2*Log[W[19]] + 3*Log[W[26]] + 
   3*Log[W[27]] + 2*Log[W[28]] - Log[W[30]], (-15*Log[W[1]])/2 + 
   (11*Log[W[2]])/2 + (7*Log[W[3]])/2 - 3*Log[W[4]] - 2*Log[W[5]] + 
   4*Log[W[13]] + 6*Log[W[16]] - 7*Log[W[17]] + 3*Log[W[18]] - Log[W[19]]/2 - 
   2*Log[W[20]] - 7*Log[W[26]] - 3*Log[W[27]] + Log[W[28]]/2 - 2*Log[W[29]] - 
   6*Log[W[30]], (-3*Log[W[1]])/4 - (3*Log[W[2]])/4 + (5*Log[W[3]])/4 + 
   Log[W[4]] - Log[W[5]]/2 - 2*Log[W[13]] + Log[W[18]]/2 + Log[W[19]]/4 + 
   Log[W[20]] - Log[W[27]]/2 - Log[W[28]]/4 + Log[W[29]], 
  (-15*Log[W[1]])/4 - (27*Log[W[2]])/4 + Log[W[3]] - Log[W[4]]/4 + 
   (15*Log[W[5]])/4 - (5*Log[W[16]])/4 + 2*Log[W[17]] + 3*Log[W[18]] + 
   (13*Log[W[19]])/4 - Log[W[20]] + 2*Log[W[26]] - 3*Log[W[27]] - 
   (13*Log[W[28]])/4 - Log[W[29]] + (5*Log[W[30]])/4, 
  (33*Log[W[1]])/4 + (15*Log[W[2]])/4 - (7*Log[W[3]])/2 + Log[W[4]]/4 - 
   (7*Log[W[5]])/4 + 4*Log[W[12]] - Log[W[16]]/4 + Log[W[17]]/2 - 
   2*Log[W[18]] - (13*Log[W[19]])/4 + Log[W[26]]/2 + 2*Log[W[27]] + 
   (13*Log[W[28]])/4 + Log[W[30]]/4 - 3*Log[W[31]], 
  -Log[W[1]] - (7*Log[W[3]])/2 - 3*Log[W[4]] - (3*Log[W[5]])/2 + 
   4*Log[W[13]] - 4*Log[W[16]] + 2*Log[W[17]] + Log[W[18]]/2 + 
   (3*Log[W[19]])/2 - Log[W[20]] + 2*Log[W[26]] - Log[W[27]]/2 - 
   (3*Log[W[28]])/2 - Log[W[29]] + 4*Log[W[30]] + 3*Log[W[31]], 
  4*Log[W[1]] + 2*Log[W[4]] - 4*Log[W[13]] + 2*Log[W[16]] - 2*Log[W[18]] - 
   2*Log[W[19]] + 2*Log[W[27]] + 2*Log[W[28]] - 2*Log[W[30]], 
  (7*Log[W[1]])/2 + (3*Log[W[2]])/2 - (3*Log[W[3]])/2 - Log[W[4]]/2 + 
   (3*Log[W[16]])/2 - (3*Log[W[18]])/2 - Log[W[19]] - 2*Log[W[20]] + 
   (3*Log[W[27]])/2 + Log[W[28]] - 2*Log[W[29]] - (3*Log[W[30]])/2, 
  (-11*Log[W[1]])/2 - (3*Log[W[2]])/2 + Log[W[3]]/2 - (7*Log[W[4]])/2 - 
   3*Log[W[5]] - (7*Log[W[16]])/2 - 2*Log[W[17]] + (5*Log[W[18]])/2 + 
   2*Log[W[19]] + 2*Log[W[20]] - 2*Log[W[26]] - (5*Log[W[27]])/2 - 
   2*Log[W[28]] + 2*Log[W[29]] + (7*Log[W[30]])/2 + 6*Log[W[31]], 
  (-5*Log[W[1]])/2 - Log[W[2]]/2 + Log[W[3]] + Log[W[4]]/2 - Log[W[5]]/2 - 
   (3*Log[W[16]])/2 + Log[W[18]] + Log[W[19]]/2 + 2*Log[W[20]] - Log[W[27]] - 
   Log[W[28]]/2 + 2*Log[W[29]] + (3*Log[W[30]])/2, 
  Log[W[1]] + Log[W[2]]/2 - Log[W[3]]/2 + Log[W[16]]/2 - Log[W[18]]/2 - 
   Log[W[19]]/2 - Log[W[20]]/2 + Log[W[27]]/2 + Log[W[28]]/2 - Log[W[29]]/2 - 
   Log[W[30]]/2, Log[W[2]]/2 - Log[W[5]]/2 - Log[W[16]]/2 + Log[W[20]]/2 + 
   Log[W[29]]/2 + Log[W[30]]/2, -4*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[3]] - 
   2*Log[W[16]] + 2*Log[W[18]] + 2*Log[W[19]] + 2*Log[W[20]] - 2*Log[W[27]] - 
   2*Log[W[28]] + 2*Log[W[29]] + 2*Log[W[30]], -2*Log[W[2]] - Log[W[3]] + 
   Log[W[4]] + Log[W[5]] - Log[W[16]] + 2*Log[W[17]] + 2*Log[W[26]] + 
   Log[W[30]], -Log[W[1]] + (7*Log[W[2]])/2 + Log[W[3]] + (5*Log[W[4]])/2 - 
   4*Log[W[12]] + 3*Log[W[16]] - Log[W[17]]/2 - (5*Log[W[18]])/2 - 
   2*Log[W[19]] - Log[W[26]]/2 + (5*Log[W[27]])/2 + 2*Log[W[28]] - 
   3*Log[W[30]], Log[W[1]] - Log[W[2]]/4 - Log[W[3]]/2 - Log[W[4]]/4 - 
   Log[W[5]]/2 - (3*Log[W[16]])/2 + (5*Log[W[17]])/4 - Log[W[18]]/4 + 
   Log[W[19]] + (5*Log[W[26]])/4 + Log[W[27]]/4 - Log[W[28]] + 
   (3*Log[W[30]])/2, -2*Log[W[1]] + 2*Log[W[2]] + 2*Log[W[3]] + 2*Log[W[4]] + 
   6*Log[W[16]] - 4*Log[W[17]] - 2*Log[W[18]] - 4*Log[W[19]] - 4*Log[W[26]] + 
   2*Log[W[27]] + 4*Log[W[28]] - 6*Log[W[30]], -Log[W[2]] - Log[W[3]]/2 + 
   Log[W[5]]/2 - Log[W[16]] + Log[W[17]] + Log[W[18]]/2 + Log[W[19]]/2 + 
   Log[W[26]] - Log[W[27]]/2 - Log[W[28]]/2 + Log[W[30]], 
  (-3*Log[W[1]])/2 - Log[W[2]]/2 + Log[W[3]]/2 + (3*Log[W[4]])/2 + 
   Log[W[5]] + (5*Log[W[16]])/2 - Log[W[17]] - Log[W[18]]/2 - 2*Log[W[19]] - 
   Log[W[26]] + Log[W[27]]/2 + 2*Log[W[28]] - (5*Log[W[30]])/2, 
  -2*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[3]] + 2*Log[W[4]] + 2*Log[W[16]] - 
   2*Log[W[18]] + 2*Log[W[27]] - 2*Log[W[30]], 
  (-3*Log[W[1]])/2 - (3*Log[W[2]])/2 + (3*Log[W[3]])/2 + (3*Log[W[4]])/2 + 
   (3*Log[W[16]])/2 - (3*Log[W[18]])/2 + (3*Log[W[27]])/2 - (3*Log[W[30]])/2, 
  Log[W[1]]/2 + Log[W[2]] - Log[W[3]]/2 - Log[W[4]] - Log[W[16]]/2 - 
   Log[W[17]]/2 + Log[W[18]] - Log[W[26]]/2 - Log[W[27]] + Log[W[30]]/2, 
  -Log[W[1]]/2 + Log[W[2]] + Log[W[3]]/2 - Log[W[4]] + Log[W[16]]/2 - 
   (3*Log[W[17]])/2 + Log[W[18]] - (3*Log[W[26]])/2 - Log[W[27]] - 
   Log[W[30]]/2, Log[W[2]]/2 - Log[W[4]]/2 - Log[W[17]]/2 + Log[W[18]]/2 - 
   Log[W[26]]/2 - Log[W[27]]/2, -Log[W[1]] - Log[W[2]] - Log[W[3]] - 
   Log[W[4]] - Log[W[5]] + Log[W[16]] - Log[W[30]] + Log[W[31]], 
  Log[W[4]]/2 + Log[W[16]]/2 - Log[W[18]]/2 - Log[W[19]]/2 + Log[W[27]]/2 + 
   Log[W[28]]/2 - Log[W[30]]/2, Log[W[3]]/2 + Log[W[4]]/2 + Log[W[5]]/2 + 
   Log[W[16]]/2 - Log[W[30]]/2 - Log[W[31]]}, 
 {(-27*Log[W[1]])/4 - (27*Log[W[2]])/4 + (9*Log[W[3]])/2 - (9*Log[W[4]])/4 + 
   (15*Log[W[5]])/4 - (9*Log[W[16]])/4 + (3*Log[W[18]])/2 + 
   (9*Log[W[19]])/4 + (3*Log[W[27]])/2 + (9*Log[W[28]])/4 + 
   (9*Log[W[30]])/4 + 3*Log[W[31]], -Log[W[1]] - Log[W[2]] + 3*Log[W[3]] - 
   6*Log[W[4]] + 2*Log[W[5]] - 6*Log[W[16]] - 4*Log[W[18]] - 3*Log[W[19]] - 
   4*Log[W[27]] - 3*Log[W[28]] + 6*Log[W[30]] + 8*Log[W[31]], 
  -3*Log[W[1]] - (5*Log[W[2]])/2 + (3*Log[W[3]])/2 + Log[W[4]] + 
   2*Log[W[5]] - (5*Log[W[16]])/2 + 2*Log[W[17]] + (3*Log[W[18]])/2 + 
   Log[W[19]]/2 + (3*Log[W[20]])/2 + 2*Log[W[26]] + (3*Log[W[27]])/2 + 
   Log[W[28]]/2 + (3*Log[W[29]])/2 + (5*Log[W[30]])/2 - Log[W[31]], 
  -Log[W[3]] + Log[W[4]] - Log[W[5]] + Log[W[16]] - Log[W[30]], 
  (-7*Log[W[1]])/3 + (5*Log[W[2]])/3 - 4*Log[W[3]] + (5*Log[W[4]])/3 - 
   Log[W[5]]/3 + (17*Log[W[16]])/3 + 6*Log[W[18]] - (5*Log[W[19]])/3 - 
   4*Log[W[20]] + (16*Log[W[27]])/3 - (7*Log[W[28]])/3 - 4*Log[W[29]] - 
   (17*Log[W[30]])/3 - (4*Log[W[31]])/3, (3*Log[W[2]])/2 - (3*Log[W[3]])/4 + 
   (5*Log[W[4]])/4 - Log[W[5]]/4 - 2*Log[W[7]] + (3*Log[W[16]])/4 + 
   Log[W[18]]/2 + Log[W[19]]/2 + Log[W[20]]/2 + Log[W[27]]/2 + Log[W[28]]/2 + 
   Log[W[29]]/2 - (3*Log[W[30]])/4 - Log[W[31]], 
  -2*Log[W[2]] + (9*Log[W[3]])/4 - (15*Log[W[4]])/4 + (9*Log[W[5]])/4 - 
   (23*Log[W[16]])/4 - (7*Log[W[18]])/2 - (3*Log[W[19]])/2 + 2*Log[W[20]] - 
   (7*Log[W[27]])/2 - (3*Log[W[28]])/2 + 2*Log[W[29]] + (23*Log[W[30]])/4 + 
   5*Log[W[31]], (3*Log[W[3]])/4 - (9*Log[W[4]])/4 + (3*Log[W[5]])/4 - 
   (9*Log[W[16]])/4 - (3*Log[W[18]])/2 - (3*Log[W[19]])/2 - 
   (3*Log[W[27]])/2 - (3*Log[W[28]])/2 + (9*Log[W[30]])/4 + 3*Log[W[31]], 
  (-5*Log[W[1]])/4 - (3*Log[W[2]])/4 + (3*Log[W[3]])/4 + Log[W[16]]/2 + 
   Log[W[18]]/2 + (3*Log[W[19]])/4 - Log[W[20]]/2 + Log[W[27]]/2 + 
   (3*Log[W[28]])/4 - Log[W[29]]/2 - Log[W[30]]/2, 
  (-3*Log[W[1]])/4 - (3*Log[W[2]])/4 + (7*Log[W[3]])/4 - 3*Log[W[4]] + 
   Log[W[5]] - 3*Log[W[16]] - 2*Log[W[18]] - (5*Log[W[19]])/4 - 
   2*Log[W[27]] - (5*Log[W[28]])/4 + 3*Log[W[30]] + 4*Log[W[31]], 
  Log[W[1]]/2 + (3*Log[W[2]])/2 + (3*Log[W[3]])/2 - (7*Log[W[4]])/2 - 
   (5*Log[W[16]])/2 - (5*Log[W[18]])/2 - 2*Log[W[19]] - Log[W[20]] - 
   (5*Log[W[27]])/2 - 2*Log[W[28]] - Log[W[29]] + (5*Log[W[30]])/2 + 
   4*Log[W[31]], Log[W[1]]/2 - Log[W[16]]/2 - Log[W[18]]/2 + Log[W[20]]/2 - 
   Log[W[27]]/2 + Log[W[29]]/2 + Log[W[30]]/2, -Log[W[3]] + Log[W[4]] - 
   Log[W[5]] + Log[W[16]] - Log[W[30]], 0, Log[W[3]] - Log[W[4]] + 
   Log[W[5]] - Log[W[16]] + Log[W[30]], (27*Log[W[1]])/4 + (19*Log[W[2]])/4 - 
   5*Log[W[3]] + (7*Log[W[4]])/4 - (17*Log[W[5]])/4 - Log[W[16]]/4 - 
   (5*Log[W[18]])/2 - (5*Log[W[19]])/4 + 2*Log[W[20]] - (9*Log[W[27]])/2 - 
   (13*Log[W[28]])/4 + 2*Log[W[29]] + Log[W[30]]/4 - Log[W[31]], 
  (15*Log[W[1]])/4 + (3*Log[W[2]])/4 - (7*Log[W[3]])/4 + Log[W[4]] - 
   2*Log[W[5]] + Log[W[16]] - 3*Log[W[18]] + Log[W[19]]/4 - Log[W[27]] - 
   (3*Log[W[28]])/4 - Log[W[30]], -2*Log[W[1]] + (3*Log[W[2]])/2 + 
   (5*Log[W[3]])/2 - (14*Log[W[4]])/3 + Log[W[5]] - (19*Log[W[16]])/6 - 
   (5*Log[W[18]])/6 - (17*Log[W[19]])/6 - (3*Log[W[20]])/2 - 
   (13*Log[W[27]])/6 - (13*Log[W[28]])/6 - (3*Log[W[29]])/2 + 
   (19*Log[W[30]])/6 + 5*Log[W[31]], -4*Log[W[1]] + 2*Log[W[3]] - Log[W[4]] + 
   2*Log[W[5]] - Log[W[16]] + 3*Log[W[18]] - Log[W[19]] + Log[W[27]] + 
   Log[W[28]] + Log[W[30]], 0, 6*Log[W[1]] - 3*Log[W[3]] + 2*Log[W[4]] - 
   3*Log[W[5]] + 2*Log[W[16]] - 5*Log[W[18]] + Log[W[19]] - Log[W[27]] - 
   Log[W[28]] - 2*Log[W[30]], -Log[W[1]]/2 - (9*Log[W[2]])/2 - Log[W[3]] + 
   (3*Log[W[4]])/2 + Log[W[5]]/2 + 2*Log[W[7]] - Log[W[16]]/2 + 
   2*Log[W[18]] + (5*Log[W[19]])/2 + 2*Log[W[20]] + Log[W[28]]/2 + 
   2*Log[W[29]] + Log[W[30]]/2 - 2*Log[W[31]], -Log[W[1]]/3 - Log[W[2]]/3 - 
   Log[W[5]]/3 + 2*Log[W[16]] + Log[W[18]]/3 + (2*Log[W[19]])/3 - 
   2*Log[W[20]] + (5*Log[W[27]])/3 - 2*Log[W[29]] - 2*Log[W[30]], 
  (9*Log[W[1]])/2 - (5*Log[W[2]])/2 - (7*Log[W[3]])/2 + (19*Log[W[4]])/3 + 
   (10*Log[W[16]])/3 + (2*Log[W[18]])/3 + (25*Log[W[19]])/6 + 3*Log[W[20]] + 
   (10*Log[W[27]])/3 + (17*Log[W[28]])/6 + 3*Log[W[29]] - (10*Log[W[30]])/3 - 
   8*Log[W[31]], (-15*Log[W[1]])/4 + Log[W[2]]/4 - Log[W[3]]/4 + 
   4*Log[W[18]] - Log[W[19]]/4 - Log[W[28]]/4, 
  (-7*Log[W[1]])/2 - Log[W[2]]/2 - Log[W[3]]/2 + 4*Log[W[18]] + 
   Log[W[19]]/2 - Log[W[28]]/2, -Log[W[1]] + Log[W[4]]/3 + (4*Log[W[16]])/3 + 
   (2*Log[W[18]])/3 - Log[W[19]]/3 - Log[W[20]] + (4*Log[W[27]])/3 + 
   Log[W[28]]/3 - Log[W[29]] - (4*Log[W[30]])/3, 0, 
  Log[W[4]] + Log[W[16]] - Log[W[18]] - Log[W[19]] + Log[W[27]] + 
   Log[W[28]] - Log[W[30]], (-25*Log[W[1]])/12 + (31*Log[W[2]])/12 + 
   (13*Log[W[3]])/6 - (17*Log[W[4]])/4 + (17*Log[W[5]])/12 - 
   (59*Log[W[16]])/12 + (2*Log[W[17]])/3 + (7*Log[W[18]])/6 - 
   (11*Log[W[19]])/4 + (2*Log[W[26]])/3 - (17*Log[W[27]])/6 - 
   (11*Log[W[28]])/4 + (59*Log[W[30]])/12 + 3*Log[W[31]], 
  (3*Log[W[1]])/4 - Log[W[2]]/4 + (21*Log[W[3]])/4 - (5*Log[W[4]])/2 + 
   3*Log[W[5]] - 2*Log[W[6]] - (7*Log[W[16]])/2 + Log[W[17]] + Log[W[18]]/2 + 
   (7*Log[W[19]])/4 + Log[W[26]] + Log[W[27]]/2 + (7*Log[W[28]])/4 + 
   (7*Log[W[30]])/2 - 2*Log[W[31]], (7*Log[W[1]])/2 + 4*Log[W[2]] - 
   (9*Log[W[4]])/2 - 2*Log[W[5]] - 2*Log[W[17]] - 4*Log[W[18]] - 
   (5*Log[W[19]])/2 - (5*Log[W[20]])/2 - 2*Log[W[26]] - 4*Log[W[27]] - 
   (5*Log[W[28]])/2 - (5*Log[W[29]])/2 + 5*Log[W[31]], 
  (2*Log[W[1]])/3 + Log[W[2]]/3 - Log[W[3]]/3 - Log[W[5]]/3 + Log[W[16]]/3 - 
   Log[W[17]]/3 - Log[W[18]]/3 - Log[W[26]]/3 - Log[W[27]]/3 - Log[W[30]]/3, 
  Log[W[3]]/4 - (3*Log[W[4]])/4 + Log[W[5]]/4 - (3*Log[W[16]])/4 - 
   Log[W[18]]/2 - Log[W[19]]/2 - Log[W[27]]/2 - Log[W[28]]/2 + 
   (3*Log[W[30]])/4 + Log[W[31]], 2*Log[W[2]] - Log[W[3]]/2 - 
   (3*Log[W[4]])/2 - Log[W[5]]/2 - (7*Log[W[16]])/2 - 2*Log[W[19]] + 
   2*Log[W[20]] - 4*Log[W[27]] - 2*Log[W[28]] + 2*Log[W[29]] + 
   (7*Log[W[30]])/2 + 2*Log[W[31]], (-3*Log[W[1]])/2 + Log[W[2]]/2 - 
   Log[W[3]]/4 - (7*Log[W[4]])/4 - (7*Log[W[5]])/4 - (11*Log[W[16]])/4 - 
   (3*Log[W[18]])/2 - 2*Log[W[19]] + Log[W[20]] - (9*Log[W[27]])/2 - 
   2*Log[W[28]] + Log[W[29]] + (11*Log[W[30]])/4 + 5*Log[W[31]], 
  (5*Log[W[1]])/2 + Log[W[2]]/2 + (3*Log[W[3]])/2 - Log[W[4]]/3 - 
   Log[W[16]]/3 - (7*Log[W[18]])/3 + (7*Log[W[19]])/6 - Log[W[27]]/3 + 
   (7*Log[W[28]])/6 + Log[W[30]]/3 - (4*Log[W[31]])/3, 
  (3*Log[W[1]])/4 - (5*Log[W[2]])/4 - (3*Log[W[3]])/4 + Log[W[4]]/3 + 
   Log[W[16]]/3 - (5*Log[W[18]])/3 - (5*Log[W[19]])/12 + Log[W[27]]/3 - 
   (5*Log[W[28]])/12 - Log[W[30]]/3 + (4*Log[W[31]])/3, 
  Log[W[1]] - (3*Log[W[2]])/2 - (3*Log[W[3]])/2 + (7*Log[W[4]])/2 + 
   3*Log[W[16]] + Log[W[18]] + 2*Log[W[19]] + Log[W[20]]/2 + 3*Log[W[27]] + 
   2*Log[W[28]] + Log[W[29]]/2 - 3*Log[W[30]] - 4*Log[W[31]], 
  (5*Log[W[1]])/2 - (3*Log[W[2]])/2 - (3*Log[W[3]])/2 + (7*Log[W[4]])/2 + 
   (11*Log[W[16]])/2 - Log[W[18]]/2 + 2*Log[W[19]] - 2*Log[W[20]] + 
   (11*Log[W[27]])/2 + 2*Log[W[28]] - 2*Log[W[29]] - (11*Log[W[30]])/2 - 
   4*Log[W[31]], -3*Log[W[1]] - 3*Log[W[16]] + 3*Log[W[18]] + 3*Log[W[20]] - 
   3*Log[W[27]] + 3*Log[W[29]] + 3*Log[W[30]], 
  (3*Log[W[1]])/4 - (5*Log[W[2]])/4 + (3*Log[W[4]])/4 + (3*Log[W[5]])/4 - 
   (5*Log[W[16]])/4 - Log[W[18]]/2 + (3*Log[W[19]])/4 + 2*Log[W[20]] - 
   Log[W[27]]/2 + (3*Log[W[28]])/4 + 2*Log[W[29]] + (5*Log[W[30]])/4 - 
   Log[W[31]], -Log[W[1]]/4 - (5*Log[W[2]])/4 - (3*Log[W[3]])/4 + 
   2*Log[W[4]] - Log[W[5]] - 2*Log[W[6]] + Log[W[16]] + Log[W[17]] + 
   Log[W[18]] + Log[W[19]]/4 + Log[W[26]] + Log[W[27]] + Log[W[28]]/4 - 
   Log[W[30]], (-7*Log[W[1]])/2 - 4*Log[W[2]] + (9*Log[W[4]])/2 + 
   2*Log[W[5]] + 2*Log[W[17]] + 4*Log[W[18]] + (5*Log[W[19]])/2 + 
   (5*Log[W[20]])/2 + 2*Log[W[26]] + 4*Log[W[27]] + (5*Log[W[28]])/2 + 
   (5*Log[W[29]])/2 - 5*Log[W[31]], 2*Log[W[1]] + Log[W[2]] + Log[W[3]] - 
   2*Log[W[4]] + Log[W[5]] - Log[W[16]] - Log[W[17]] - Log[W[18]] - 
   Log[W[26]] - Log[W[27]] + Log[W[30]], -2*Log[W[1]] - Log[W[2]] - 
   2*Log[W[3]] + 3*Log[W[4]] - 2*Log[W[5]] + 2*Log[W[16]] + Log[W[17]] + 
   Log[W[18]] + Log[W[26]] + Log[W[27]] - 2*Log[W[30]], 
  -2*Log[W[1]] + 3*Log[W[2]] + 2*Log[W[3]] - 4*Log[W[4]] - Log[W[5]] + 
   Log[W[16]] - 2*Log[W[19]] - 5*Log[W[20]] - 2*Log[W[28]] - 5*Log[W[29]] - 
   Log[W[30]] + 4*Log[W[31]], (-3*Log[W[1]])/2 - (5*Log[W[2]])/2 - 
   (7*Log[W[3]])/2 + 7*Log[W[4]] + 6*Log[W[16]] + 6*Log[W[18]] + 
   (7*Log[W[19]])/2 + Log[W[20]] + 6*Log[W[27]] + (7*Log[W[28]])/2 + 
   Log[W[29]] - 6*Log[W[30]] - 8*Log[W[31]], -Log[W[1]]/4 - Log[W[2]]/4 + 
   Log[W[3]]/4 + Log[W[19]]/4 + Log[W[28]]/4, 
  (-17*Log[W[1]])/4 - (25*Log[W[2]])/4 + 3*Log[W[3]] + (3*Log[W[4]])/4 + 
   (11*Log[W[5]])/4 - (5*Log[W[16]])/4 + (3*Log[W[18]])/2 + 
   (15*Log[W[19]])/4 + 2*Log[W[20]] + (3*Log[W[27]])/2 + (15*Log[W[28]])/4 + 
   2*Log[W[29]] + (5*Log[W[30]])/4 - Log[W[31]], 
  (27*Log[W[1]])/4 + (13*Log[W[2]])/4 - (5*Log[W[3]])/2 - (3*Log[W[4]])/4 - 
   (13*Log[W[5]])/4 + 4*Log[W[7]] - Log[W[16]]/4 - (7*Log[W[18]])/2 - 
   (13*Log[W[19]])/4 - Log[W[20]]/2 - (7*Log[W[27]])/2 - (13*Log[W[28]])/4 - 
   Log[W[29]]/2 + Log[W[30]]/4, Log[W[5]] + 4*Log[W[6]] - 4*Log[W[16]] - 
   3*Log[W[18]] + 4*Log[W[20]] - 3*Log[W[27]] + 4*Log[W[29]] + 4*Log[W[30]] - 
   Log[W[31]], 4*Log[W[1]] - 2*Log[W[3]] + 2*Log[W[4]] - 2*Log[W[5]] - 
   4*Log[W[6]] + 2*Log[W[16]] - 2*Log[W[30]], 
  (5*Log[W[1]])/2 + (5*Log[W[2]])/2 - (3*Log[W[3]])/2 + (3*Log[W[4]])/2 - 
   2*Log[W[5]] + (3*Log[W[16]])/2 - Log[W[18]]/2 - Log[W[27]]/2 - 
   (3*Log[W[30]])/2 - 2*Log[W[31]], (-5*Log[W[1]])/2 - (5*Log[W[2]])/2 + 
   (3*Log[W[3]])/2 + Log[W[4]]/2 + 2*Log[W[5]] - (7*Log[W[16]])/2 + 
   2*Log[W[17]] + Log[W[18]]/2 + 2*Log[W[20]] + 2*Log[W[26]] + Log[W[27]]/2 + 
   2*Log[W[29]] + (7*Log[W[30]])/2, (-3*Log[W[1]])/2 - (3*Log[W[2]])/2 + 
   Log[W[3]] - (3*Log[W[4]])/2 + (3*Log[W[5]])/2 - (3*Log[W[16]])/2 - 
   Log[W[19]]/2 - Log[W[28]]/2 + (3*Log[W[30]])/2 + 2*Log[W[31]], 
  Log[W[1]] + Log[W[2]] - Log[W[3]]/2 + Log[W[4]]/2 - Log[W[5]]/2 + 
   Log[W[16]]/2 - Log[W[30]]/2 - Log[W[31]], -Log[W[4]]/2 - Log[W[16]]/2 - 
   Log[W[18]]/2 - Log[W[19]]/2 - Log[W[27]]/2 - Log[W[28]]/2 + Log[W[30]]/2 + 
   Log[W[31]], -4*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[3]] + 2*Log[W[5]] - 
   2*Log[W[16]] + 2*Log[W[17]] + 2*Log[W[18]] + 2*Log[W[26]] + 2*Log[W[27]] + 
   2*Log[W[30]], 2*Log[W[1]] + Log[W[3]] + Log[W[4]] + Log[W[5]] - 
   Log[W[16]] + 2*Log[W[19]] + 2*Log[W[20]] + 2*Log[W[28]] + 2*Log[W[29]] + 
   Log[W[30]] - 4*Log[W[31]], -Log[W[1]] + (9*Log[W[2]])/2 - 
   (3*Log[W[3]])/2 + (3*Log[W[4]])/2 - 2*Log[W[5]] - 4*Log[W[7]] + 
   3*Log[W[16]] + Log[W[18]] - (3*Log[W[20]])/2 + Log[W[27]] - 
   (3*Log[W[29]])/2 - 3*Log[W[30]], Log[W[2]]/4 + (3*Log[W[3]])/4 - 
   (7*Log[W[4]])/4 + Log[W[5]]/2 - (3*Log[W[16]])/2 - Log[W[18]] - 
   Log[W[19]] - Log[W[20]]/4 - Log[W[27]] - Log[W[28]] - Log[W[29]]/4 + 
   (3*Log[W[30]])/2 + 2*Log[W[31]], -2*Log[W[1]] + 2*Log[W[2]] - 
   2*Log[W[3]] + 2*Log[W[4]] - 4*Log[W[5]] + 6*Log[W[16]] + 2*Log[W[18]] - 
   4*Log[W[20]] + 2*Log[W[27]] - 4*Log[W[29]] - 6*Log[W[30]], 
  -Log[W[2]] + Log[W[3]]/2 + Log[W[5]]/2 - Log[W[16]] - Log[W[18]]/2 + 
   Log[W[19]]/2 + Log[W[20]] - Log[W[27]]/2 + Log[W[28]]/2 + Log[W[29]] + 
   Log[W[30]], -Log[W[1]]/2 + Log[W[2]]/2 - Log[W[3]]/2 + (3*Log[W[4]])/2 - 
   Log[W[5]] + (5*Log[W[16]])/2 + (3*Log[W[18]])/2 + Log[W[19]] - 
   Log[W[20]] + (3*Log[W[27]])/2 + Log[W[28]] - Log[W[29]] - 
   (5*Log[W[30]])/2 - 2*Log[W[31]], -2*Log[W[1]] - 2*Log[W[2]] - 
   2*Log[W[3]] + 2*Log[W[4]] + 2*Log[W[16]] + 2*Log[W[18]] + 2*Log[W[27]] - 
   2*Log[W[30]], -Log[W[1]]/2 - Log[W[2]]/2 - Log[W[3]]/2 + (3*Log[W[4]])/2 + 
   (3*Log[W[16]])/2 + (3*Log[W[18]])/2 + Log[W[19]] + (3*Log[W[27]])/2 + 
   Log[W[28]] - (3*Log[W[30]])/2 - 2*Log[W[31]], 
  (3*Log[W[1]])/2 - Log[W[2]] - Log[W[3]] + 2*Log[W[4]] - Log[W[16]]/2 - 
   Log[W[18]]/2 + Log[W[19]] + (5*Log[W[20]])/2 - Log[W[27]]/2 + Log[W[28]] + 
   (5*Log[W[29]])/2 + Log[W[30]]/2 - 2*Log[W[31]], 
  Log[W[1]]/2 - Log[W[2]] - Log[W[3]] + 2*Log[W[4]] + Log[W[16]]/2 + 
   Log[W[18]]/2 + Log[W[19]] + (3*Log[W[20]])/2 + Log[W[27]]/2 + Log[W[28]] + 
   (3*Log[W[29]])/2 - Log[W[30]]/2 - 2*Log[W[31]], 
  -Log[W[2]]/2 - Log[W[3]]/2 + Log[W[4]]/2 + Log[W[20]]/2 + Log[W[29]]/2, 
  -Log[W[3]]/2 + Log[W[4]] - Log[W[5]]/2 + Log[W[16]] + Log[W[18]]/2 + 
   Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]]/2 - Log[W[30]] - Log[W[31]], 
  -Log[W[1]] - Log[W[2]] - (3*Log[W[4]])/2 + Log[W[16]]/2 - 
   (3*Log[W[18]])/2 - (3*Log[W[19]])/2 + Log[W[27]]/2 + Log[W[28]]/2 - 
   Log[W[30]]/2 + 2*Log[W[31]], Log[W[4]]/2 + Log[W[16]]/2 + Log[W[18]]/2 + 
   Log[W[19]]/2 + Log[W[27]]/2 + Log[W[28]]/2 - Log[W[30]]/2 - Log[W[31]]}, 
 {(-17*Log[W[1]])/4 - (37*Log[W[2]])/4 + Log[W[3]]/2 - (3*Log[W[4]])/4 + 
   (3*Log[W[5]])/4 + 4*Log[W[12]] - (15*Log[W[16]])/4 + (9*Log[W[18]])/2 + 
   (21*Log[W[19]])/4 + 3*Log[W[20]] + (9*Log[W[27]])/2 + (21*Log[W[28]])/4 - 
   3*Log[W[29]] - (15*Log[W[30]])/4, Log[W[1]] + 3*Log[W[2]] + 3*Log[W[3]] - 
   8*Log[W[4]] - 6*Log[W[13]] - 10*Log[W[16]] + 10*Log[W[18]] + 
   5*Log[W[19]] + 2*Log[W[20]] + 10*Log[W[27]] + 5*Log[W[28]] - 
   2*Log[W[29]] - 10*Log[W[30]], -2*Log[W[1]] + (5*Log[W[2]])/2 + 
   2*Log[W[3]] - Log[W[5]] + Log[W[16]]/2 - (5*Log[W[17]])/2 + 3*Log[W[18]] + 
   (3*Log[W[19]])/2 + 2*Log[W[20]] + (5*Log[W[26]])/2 + 3*Log[W[27]] + 
   (3*Log[W[28]])/2 - 2*Log[W[29]] + Log[W[30]]/2 - 3*Log[W[31]], 
  -3*Log[W[2]] - Log[W[3]] + Log[W[4]] + 2*Log[W[5]] - 2*Log[W[16]] + 
   3*Log[W[20]] - 3*Log[W[29]] - 2*Log[W[30]], -Log[W[1]] + 3*Log[W[2]] + 
   (2*Log[W[3]])/3 - (5*Log[W[4]])/3 - (5*Log[W[5]])/3 + 8*Log[W[13]] + 
   (19*Log[W[16]])/3 - 4*Log[W[17]] - 6*Log[W[18]] + Log[W[19]]/3 - 
   4*Log[W[20]] + 4*Log[W[26]] - 6*Log[W[27]] + Log[W[28]]/3 + 4*Log[W[29]] + 
   (19*Log[W[30]])/3, -Log[W[1]]/2 + (3*Log[W[2]])/2 + Log[W[3]]/4 + 
   (5*Log[W[4]])/4 + Log[W[5]]/4 - 2*Log[W[12]] + (5*Log[W[16]])/4 - 
   Log[W[18]] - Log[W[19]] - Log[W[27]] - Log[W[28]] + (5*Log[W[30]])/4, 
  4*Log[W[1]] - Log[W[2]] - (5*Log[W[3]])/4 - (25*Log[W[4]])/4 - 
   (19*Log[W[5]])/4 + 6*Log[W[12]] - (33*Log[W[16]])/4 + 2*Log[W[17]] + 
   (7*Log[W[18]])/2 + 6*Log[W[19]] - 2*Log[W[26]] + (7*Log[W[27]])/2 + 
   6*Log[W[28]] - (33*Log[W[30]])/4, 2*Log[W[1]] + Log[W[2]] + Log[W[3]]/4 - 
   (15*Log[W[4]])/4 - (9*Log[W[5]])/4 + 2*Log[W[12]] - (15*Log[W[16]])/4 + 
   (3*Log[W[18]])/2 + 3*Log[W[19]] + (3*Log[W[27]])/2 + 3*Log[W[28]] - 
   (15*Log[W[30]])/4, Log[W[1]]/4 - (13*Log[W[2]])/4 + (13*Log[W[3]])/4 + 
   2*Log[W[4]] + Log[W[5]]/2 - 6*Log[W[13]] + (3*Log[W[16]])/2 - 
   (5*Log[W[17]])/2 + Log[W[18]]/2 + (3*Log[W[19]])/4 + 3*Log[W[20]] + 
   (5*Log[W[26]])/2 + Log[W[27]]/2 + (3*Log[W[28]])/4 - 3*Log[W[29]] + 
   (3*Log[W[30]])/2, -Log[W[1]]/4 - Log[W[2]]/4 + (11*Log[W[3]])/4 - 
   2*Log[W[4]] - Log[W[5]]/2 - 6*Log[W[13]] - 5*Log[W[16]] + 
   (11*Log[W[18]])/2 + (11*Log[W[19]])/4 + 3*Log[W[20]] + (11*Log[W[27]])/2 + 
   (11*Log[W[28]])/4 - 3*Log[W[29]] - 5*Log[W[30]], 
  (11*Log[W[1]])/2 - Log[W[2]]/2 - (7*Log[W[3]])/2 - (7*Log[W[4]])/2 + 
   2*Log[W[5]] - (7*Log[W[16]])/2 + (3*Log[W[18]])/2 + 2*Log[W[19]] + 
   (3*Log[W[27]])/2 + 2*Log[W[28]] - (7*Log[W[30]])/2, 
  (-3*Log[W[1]])/2 + Log[W[3]]/2 + Log[W[4]] - Log[W[5]] - (3*Log[W[16]])/2 + 
   (5*Log[W[17]])/2 - (5*Log[W[26]])/2 - (3*Log[W[30]])/2, 
  -3*Log[W[1]] + Log[W[3]] + 2*Log[W[4]] - 2*Log[W[5]] - Log[W[16]] + 
   3*Log[W[17]] - 3*Log[W[26]] - Log[W[30]], Log[W[3]] - Log[W[4]] + 
   Log[W[5]] - Log[W[16]] - Log[W[30]], -Log[W[3]] + Log[W[4]] - Log[W[5]] + 
   Log[W[16]] + Log[W[30]], (25*Log[W[1]])/4 + (29*Log[W[2]])/4 - 
   4*Log[W[3]] + Log[W[4]]/4 - (21*Log[W[5]])/4 + (5*Log[W[16]])/4 + 
   2*Log[W[17]] - (5*Log[W[18]])/2 - (9*Log[W[19]])/4 - 3*Log[W[20]] - 
   2*Log[W[26]] - (5*Log[W[27]])/2 - (9*Log[W[28]])/4 + 3*Log[W[29]] + 
   (5*Log[W[30]])/4, (17*Log[W[1]])/4 + (9*Log[W[2]])/4 - (9*Log[W[3]])/4 + 
   2*Log[W[16]] - 2*Log[W[18]] - (9*Log[W[19]])/4 - 2*Log[W[20]] - 
   2*Log[W[27]] - (9*Log[W[28]])/4 + 2*Log[W[29]] + 2*Log[W[30]], 
  -Log[W[1]] - Log[W[2]]/2 + Log[W[4]]/3 - (43*Log[W[16]])/6 + 
   (7*Log[W[17]])/2 + (11*Log[W[18]])/3 + (19*Log[W[19]])/6 + 4*Log[W[20]] - 
   (7*Log[W[26]])/2 + (11*Log[W[27]])/3 + (19*Log[W[28]])/6 - 4*Log[W[29]] - 
   (43*Log[W[30]])/6 - 3*Log[W[31]], -4*Log[W[1]] - 2*Log[W[2]] + 
   2*Log[W[3]] - 2*Log[W[16]] + 2*Log[W[18]] + 2*Log[W[19]] + 2*Log[W[20]] + 
   2*Log[W[27]] + 2*Log[W[28]] - 2*Log[W[29]] - 2*Log[W[30]], 
  3*Log[W[2]] + Log[W[4]] - 3*Log[W[5]] + 4*Log[W[16]] - Log[W[18]] - 
   Log[W[19]] - 3*Log[W[20]] - Log[W[27]] - Log[W[28]] + 3*Log[W[29]] + 
   4*Log[W[30]], 6*Log[W[1]] + 3*Log[W[2]] - 3*Log[W[3]] + Log[W[4]] + 
   4*Log[W[16]] - 4*Log[W[18]] - 4*Log[W[19]] - 3*Log[W[20]] - 4*Log[W[27]] - 
   4*Log[W[28]] + 3*Log[W[29]] + 4*Log[W[30]], 
  (-3*Log[W[1]])/2 - (3*Log[W[2]])/2 + 2*Log[W[3]] - (3*Log[W[4]])/2 - 
   (13*Log[W[5]])/2 + 8*Log[W[12]] + Log[W[16]]/2 - 2*Log[W[17]] + 
   Log[W[18]] + (3*Log[W[19]])/2 + 2*Log[W[26]] + Log[W[27]] + 
   (3*Log[W[28]])/2 + Log[W[30]]/2, -Log[W[1]]/3 - Log[W[2]]/3 + Log[W[3]] + 
   (4*Log[W[5]])/3 + 2*Log[W[16]] - 2*Log[W[17]] - (2*Log[W[18]])/3 - 
   Log[W[19]] + 2*Log[W[26]] - (2*Log[W[27]])/3 - Log[W[28]] + 2*Log[W[30]], 
  (-3*Log[W[1]])/2 + (7*Log[W[2]])/2 - Log[W[3]]/2 + (7*Log[W[4]])/3 + 
   4*Log[W[13]] + (22*Log[W[16]])/3 - 3*Log[W[17]] - (13*Log[W[18]])/3 - 
   (35*Log[W[19]])/6 - 2*Log[W[20]] + 3*Log[W[26]] - (13*Log[W[27]])/3 - 
   (35*Log[W[28]])/6 + 2*Log[W[29]] + (22*Log[W[30]])/3, 
  (-13*Log[W[1]])/4 + (3*Log[W[2]])/4 + (3*Log[W[3]])/4 - Log[W[4]] - 
   (3*Log[W[5]])/2 + 2*Log[W[13]] + (3*Log[W[18]])/2 + (7*Log[W[19]])/4 - 
   Log[W[20]] + (3*Log[W[27]])/2 + (7*Log[W[28]])/4 + Log[W[29]], 
  (-7*Log[W[1]])/2 - Log[W[2]]/2 + 2*Log[W[3]] - (3*Log[W[5]])/2 + 
   (3*Log[W[18]])/2 + 2*Log[W[19]] + (3*Log[W[27]])/2 + 2*Log[W[28]], 
  -Log[W[1]] + Log[W[3]] + Log[W[4]]/3 + (4*Log[W[16]])/3 - Log[W[17]] - 
   Log[W[18]]/3 - Log[W[19]]/3 + Log[W[26]] - Log[W[27]]/3 - Log[W[28]]/3 + 
   (4*Log[W[30]])/3, Log[W[4]] + Log[W[16]] - Log[W[18]] - Log[W[19]] - 
   Log[W[27]] - Log[W[28]] + Log[W[30]], 0, (5*Log[W[1]])/12 + 
   (49*Log[W[2]])/12 + Log[W[3]]/6 - (11*Log[W[4]])/4 - (33*Log[W[5]])/4 + 
   4*Log[W[12]] - (29*Log[W[16]])/12 + (13*Log[W[18]])/6 + 
   (35*Log[W[19]])/12 - Log[W[20]]/3 + (13*Log[W[27]])/6 + 
   (35*Log[W[28]])/12 + Log[W[29]]/3 - (29*Log[W[30]])/12, 
  (-7*Log[W[1]])/4 + Log[W[2]]/4 + (5*Log[W[3]])/4 + (3*Log[W[4]])/2 - 
   (3*Log[W[5]])/2 - 2*Log[W[13]] + Log[W[16]]/2 + Log[W[18]] - 
   Log[W[19]]/4 + Log[W[20]] + Log[W[27]] - Log[W[28]]/4 - Log[W[29]] + 
   Log[W[30]]/2, (15*Log[W[1]])/2 - 3*Log[W[2]] - (11*Log[W[3]])/2 - 
   (7*Log[W[4]])/2 + 3*Log[W[5]] - 4*Log[W[16]] + (5*Log[W[17]])/2 - 
   (3*Log[W[18]])/2 + Log[W[19]]/2 - 2*Log[W[20]] - (5*Log[W[26]])/2 - 
   (3*Log[W[27]])/2 + Log[W[28]]/2 + 2*Log[W[29]] - 4*Log[W[30]] + 
   3*Log[W[31]], (2*Log[W[1]])/3 + (4*Log[W[2]])/3 - Log[W[3]]/3 - 
   Log[W[5]] + (4*Log[W[16]])/3 - Log[W[18]]/3 - Log[W[19]]/3 - 
   (4*Log[W[20]])/3 - Log[W[27]]/3 - Log[W[28]]/3 + (4*Log[W[29]])/3 + 
   (4*Log[W[30]])/3, Log[W[1]]/2 - Log[W[3]]/4 - (3*Log[W[4]])/4 - 
   Log[W[5]]/4 - (5*Log[W[16]])/4 + Log[W[17]]/2 + Log[W[18]]/2 + 
   Log[W[19]] - Log[W[26]]/2 + Log[W[27]]/2 + Log[W[28]] - (5*Log[W[30]])/4, 
  2*Log[W[1]] + 2*Log[W[2]] - (3*Log[W[3]])/2 - (5*Log[W[4]])/2 - 
   (13*Log[W[5]])/2 + 4*Log[W[12]] - (9*Log[W[16]])/2 + 2*Log[W[17]] + 
   2*Log[W[18]] + 3*Log[W[19]] - 2*Log[W[26]] + 2*Log[W[27]] + 3*Log[W[28]] - 
   (9*Log[W[30]])/2, (5*Log[W[1]])/2 + (3*Log[W[2]])/2 - (5*Log[W[3]])/4 - 
   (17*Log[W[4]])/4 - (29*Log[W[5]])/4 + 6*Log[W[12]] - (21*Log[W[16]])/4 + 
   Log[W[17]] + 3*Log[W[18]] + 4*Log[W[19]] - Log[W[26]] + 3*Log[W[27]] + 
   4*Log[W[28]] - (21*Log[W[30]])/4, (11*Log[W[1]])/6 - (13*Log[W[2]])/6 + 
   (7*Log[W[3]])/6 + (7*Log[W[4]])/3 + Log[W[5]] - 4*Log[W[13]] + 
   Log[W[16]]/3 - (4*Log[W[18]])/3 - (7*Log[W[19]])/6 + 2*Log[W[20]] - 
   (4*Log[W[27]])/3 - (7*Log[W[28]])/6 - 2*Log[W[29]] + Log[W[30]]/3, 
  (11*Log[W[1]])/12 - (13*Log[W[2]])/12 + (7*Log[W[3]])/12 + 
   (2*Log[W[4]])/3 + Log[W[5]]/2 - 2*Log[W[13]] - Log[W[16]]/3 - 
   Log[W[18]]/6 - Log[W[19]]/12 + Log[W[20]] - Log[W[27]]/6 - Log[W[28]]/12 - 
   Log[W[29]] - Log[W[30]]/3, -2*Log[W[1]] + Log[W[2]]/2 + 2*Log[W[3]] + 
   (5*Log[W[4]])/2 + 5*Log[W[16]] - (5*Log[W[17]])/2 - (5*Log[W[18]])/2 - 
   3*Log[W[19]] + (5*Log[W[26]])/2 - (5*Log[W[27]])/2 - 3*Log[W[28]] + 
   5*Log[W[30]], (-5*Log[W[1]])/2 + Log[W[2]]/2 + (5*Log[W[3]])/2 + 
   (3*Log[W[4]])/2 + (9*Log[W[16]])/2 - 3*Log[W[17]] - (3*Log[W[18]])/2 - 
   2*Log[W[19]] + 3*Log[W[26]] - (3*Log[W[27]])/2 - 2*Log[W[28]] + 
   (9*Log[W[30]])/2, 3*Log[W[4]] + 3*Log[W[16]] - 3*Log[W[18]] - 
   3*Log[W[19]] - 3*Log[W[27]] - 3*Log[W[28]] + 3*Log[W[30]], 
  Log[W[1]]/4 - (3*Log[W[2]])/4 - Log[W[3]] + Log[W[4]]/4 - Log[W[5]]/4 - 
   (3*Log[W[16]])/4 + 2*Log[W[17]] + Log[W[18]]/2 + (3*Log[W[19]])/4 - 
   Log[W[20]] - 2*Log[W[26]] + Log[W[27]]/2 + (3*Log[W[28]])/4 + Log[W[29]] - 
   (3*Log[W[30]])/4, (-3*Log[W[1]])/4 - (11*Log[W[2]])/4 + (5*Log[W[3]])/4 + 
   Log[W[4]] + (3*Log[W[5]])/2 - 2*Log[W[13]] - 2*Log[W[16]] + Log[W[18]]/2 + 
   Log[W[19]]/4 + 3*Log[W[20]] + Log[W[27]]/2 + Log[W[28]]/4 - 3*Log[W[29]] - 
   2*Log[W[30]], (-15*Log[W[1]])/2 + 3*Log[W[2]] + (11*Log[W[3]])/2 + 
   (7*Log[W[4]])/2 - 3*Log[W[5]] + 4*Log[W[16]] - (5*Log[W[17]])/2 + 
   (3*Log[W[18]])/2 - Log[W[19]]/2 + 2*Log[W[20]] + (5*Log[W[26]])/2 + 
   (3*Log[W[27]])/2 - Log[W[28]]/2 - 2*Log[W[29]] + 4*Log[W[30]] - 
   3*Log[W[31]], 2*Log[W[1]] + 2*Log[W[2]] - Log[W[3]] - Log[W[5]] + 
   2*Log[W[16]] - Log[W[18]] - Log[W[19]] - 2*Log[W[20]] - Log[W[27]] - 
   Log[W[28]] + 2*Log[W[29]] + 2*Log[W[30]], -2*Log[W[1]] - 4*Log[W[2]] + 
   Log[W[3]] + 3*Log[W[5]] - 4*Log[W[16]] + Log[W[18]] + Log[W[19]] + 
   4*Log[W[20]] + Log[W[27]] + Log[W[28]] - 4*Log[W[29]] - 4*Log[W[30]], 
  -Log[W[2]] - Log[W[3]] + 7*Log[W[5]] - 6*Log[W[12]] - Log[W[16]] + 
   Log[W[17]] + Log[W[18]] - Log[W[26]] + Log[W[27]] - Log[W[30]], 
  (-15*Log[W[1]])/2 + (7*Log[W[2]])/2 + (7*Log[W[3]])/2 + 3*Log[W[4]] - 
   2*Log[W[5]] + 4*Log[W[13]] + 10*Log[W[16]] - 5*Log[W[17]] - 3*Log[W[18]] - 
   (9*Log[W[19]])/2 - 2*Log[W[20]] + 5*Log[W[26]] - 3*Log[W[27]] - 
   (9*Log[W[28]])/2 + 2*Log[W[29]] + 10*Log[W[30]], 
  (-3*Log[W[1]])/4 - (3*Log[W[2]])/4 + (5*Log[W[3]])/4 + Log[W[4]] - 
   Log[W[5]]/2 - 2*Log[W[13]] + Log[W[18]]/2 + Log[W[19]]/4 + Log[W[20]] + 
   Log[W[27]]/2 + Log[W[28]]/4 - Log[W[29]], (-15*Log[W[1]])/4 - 
   (27*Log[W[2]])/4 + Log[W[3]] + Log[W[4]]/4 + (15*Log[W[5]])/4 - 
   (3*Log[W[16]])/4 + 2*Log[W[17]] + (5*Log[W[18]])/2 + (11*Log[W[19]])/4 - 
   Log[W[20]] - 2*Log[W[26]] + (5*Log[W[27]])/2 + (11*Log[W[28]])/4 + 
   Log[W[29]] - (3*Log[W[30]])/4, (33*Log[W[1]])/4 + (7*Log[W[2]])/4 - 
   5*Log[W[3]] - (9*Log[W[4]])/4 - (13*Log[W[5]])/4 + 4*Log[W[12]] + 
   (5*Log[W[16]])/4 - Log[W[17]]/2 - 4*Log[W[18]] - (13*Log[W[19]])/4 - 
   3*Log[W[20]] + Log[W[26]]/2 - 4*Log[W[27]] - (13*Log[W[28]])/4 + 
   3*Log[W[29]] + (5*Log[W[30]])/4 + 3*Log[W[31]], 
  -Log[W[1]] + Log[W[2]] - 2*Log[W[3]] + Log[W[4]] + 4*Log[W[13]] - 
   5*Log[W[16]] + 4*Log[W[17]] + Log[W[18]] + Log[W[19]] + 2*Log[W[20]] - 
   4*Log[W[26]] + Log[W[27]] + Log[W[28]] - 2*Log[W[29]] - 5*Log[W[30]] - 
   3*Log[W[31]], 4*Log[W[1]] + 2*Log[W[4]] - 4*Log[W[13]] + 2*Log[W[16]] - 
   2*Log[W[18]] - 2*Log[W[19]] - 2*Log[W[27]] - 2*Log[W[28]] + 2*Log[W[30]], 
  (7*Log[W[1]])/2 + (3*Log[W[2]])/2 - (3*Log[W[3]])/2 + Log[W[4]]/2 + 
   (5*Log[W[16]])/2 - (5*Log[W[18]])/2 - 2*Log[W[19]] - 2*Log[W[20]] - 
   (5*Log[W[27]])/2 - 2*Log[W[28]] + 2*Log[W[29]] + (5*Log[W[30]])/2, 
  (-11*Log[W[1]])/2 + Log[W[2]]/2 + (7*Log[W[3]])/2 + (7*Log[W[4]])/2 - 
   (13*Log[W[16]])/2 + 2*Log[W[17]] + (9*Log[W[18]])/2 + 2*Log[W[19]] + 
   8*Log[W[20]] - 2*Log[W[26]] + (9*Log[W[27]])/2 + 2*Log[W[28]] - 
   8*Log[W[29]] - (13*Log[W[30]])/2 - 6*Log[W[31]], 
  (-5*Log[W[1]])/2 - Log[W[2]]/2 + Log[W[3]] - Log[W[4]]/2 - Log[W[5]]/2 - 
   (5*Log[W[16]])/2 + 2*Log[W[18]] + (3*Log[W[19]])/2 + 2*Log[W[20]] + 
   2*Log[W[27]] + (3*Log[W[28]])/2 - 2*Log[W[29]] - (5*Log[W[30]])/2, 
  (3*Log[W[1]])/2 + Log[W[2]]/2 - Log[W[3]]/2 + Log[W[16]] - Log[W[18]] - 
   Log[W[19]]/2 - Log[W[20]] - Log[W[27]] - Log[W[28]]/2 + Log[W[29]] + 
   Log[W[30]], -Log[W[1]]/2 + Log[W[2]]/2 - Log[W[5]]/2 - Log[W[16]] + 
   Log[W[18]]/2 + Log[W[20]] + Log[W[27]]/2 - Log[W[29]] - Log[W[30]], 
  -4*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[3]] - 2*Log[W[16]] + 2*Log[W[18]] + 
   2*Log[W[19]] + 2*Log[W[20]] + 2*Log[W[27]] + 2*Log[W[28]] - 2*Log[W[29]] - 
   2*Log[W[30]], -2*Log[W[2]] - Log[W[3]] + 3*Log[W[4]] + Log[W[5]] + 
   Log[W[16]] + 2*Log[W[17]] - 2*Log[W[18]] - 2*Log[W[19]] - 2*Log[W[26]] - 
   2*Log[W[27]] - 2*Log[W[28]] + Log[W[30]], -Log[W[1]] + (9*Log[W[2]])/2 + 
   Log[W[3]] + (3*Log[W[4]])/2 - 4*Log[W[12]] + 3*Log[W[16]] - 
   (3*Log[W[17]])/2 - (3*Log[W[18]])/2 - 2*Log[W[19]] + (3*Log[W[26]])/2 - 
   (3*Log[W[27]])/2 - 2*Log[W[28]] + 3*Log[W[30]], 
  Log[W[1]] + Log[W[2]]/4 - Log[W[3]]/2 - (7*Log[W[4]])/4 - Log[W[5]]/2 - 
   (5*Log[W[16]])/2 + (3*Log[W[17]])/4 + (5*Log[W[18]])/4 + 2*Log[W[19]] - 
   (3*Log[W[26]])/4 + (5*Log[W[27]])/4 + 2*Log[W[28]] - (5*Log[W[30]])/2, 
  -2*Log[W[1]] + 2*Log[W[2]] + 2*Log[W[3]] + 2*Log[W[4]] + 6*Log[W[16]] - 
   4*Log[W[17]] - 2*Log[W[18]] - 4*Log[W[19]] + 4*Log[W[26]] - 2*Log[W[27]] - 
   4*Log[W[28]] + 6*Log[W[30]], -Log[W[2]] - Log[W[3]]/2 + Log[W[5]]/2 - 
   Log[W[16]] + Log[W[17]] + Log[W[18]]/2 + Log[W[19]]/2 - Log[W[26]] + 
   Log[W[27]]/2 + Log[W[28]]/2 - Log[W[30]], (-3*Log[W[1]])/2 - Log[W[2]]/2 + 
   Log[W[3]]/2 + (5*Log[W[4]])/2 + Log[W[5]] + (7*Log[W[16]])/2 - 
   Log[W[17]] - (3*Log[W[18]])/2 - 3*Log[W[19]] + Log[W[26]] - 
   (3*Log[W[27]])/2 - 3*Log[W[28]] + (7*Log[W[30]])/2, 
  -2*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[3]] + 2*Log[W[4]] + 2*Log[W[16]] - 
   2*Log[W[18]] - 2*Log[W[27]] + 2*Log[W[30]], 
  (-3*Log[W[1]])/2 - (3*Log[W[2]])/2 + (3*Log[W[3]])/2 + (5*Log[W[4]])/2 + 
   (5*Log[W[16]])/2 - (5*Log[W[18]])/2 - Log[W[19]] - (5*Log[W[27]])/2 - 
   Log[W[28]] + (5*Log[W[30]])/2, Log[W[1]]/2 - Log[W[3]]/2 + Log[W[4]] + 
   Log[W[16]]/2 + Log[W[17]]/2 - Log[W[18]] - Log[W[19]] - Log[W[26]]/2 - 
   Log[W[27]] - Log[W[28]] + Log[W[30]]/2, -Log[W[1]]/2 + Log[W[3]]/2 + 
   Log[W[4]] + (3*Log[W[16]])/2 - Log[W[17]]/2 - Log[W[18]] - Log[W[19]] + 
   Log[W[26]]/2 - Log[W[27]] - Log[W[28]] + (3*Log[W[30]])/2, 
  -Log[W[2]]/2 + Log[W[4]]/2 + Log[W[17]]/2 - Log[W[18]]/2 - Log[W[26]]/2 - 
   Log[W[27]]/2, Log[W[3]]/2 + Log[W[4]] + Log[W[5]]/2 + Log[W[16]] - 
   Log[W[18]]/2 - Log[W[19]]/2 - Log[W[27]]/2 - Log[W[28]]/2 + Log[W[30]] - 
   Log[W[31]], -Log[W[4]]/2 - Log[W[16]]/2 + Log[W[18]]/2 + Log[W[19]]/2 + 
   Log[W[27]]/2 + Log[W[28]]/2 - Log[W[30]]/2, -Log[W[1]] - Log[W[2]] - 
   Log[W[3]] - Log[W[4]]/2 - Log[W[5]] + (3*Log[W[16]])/2 - Log[W[18]]/2 - 
   Log[W[19]]/2 - Log[W[27]]/2 - Log[W[28]]/2 + (3*Log[W[30]])/2 + 
   Log[W[31]]}}


==> anc/XT_Boundary_values.txt <==
{IE0 -> {-(1/4), 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1/4, 0, 0, 1/2, 0, 0, 1/4, 0, 0, 1/2, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/4), 0, 1/4, 0, 0, 0, 0, 0, 1/
   8, -(5/4), -(5/4), 0, -(1/4), 0, 0, 0, 1/4, 1/4, 0, 1/4, 0, 0, 
   0, -(1/4), -(1/4), -(1/4)}, 
 IE1 -> {0, 0, 0, 0, 0, 0, -(Log[3]/2), Log[3]/2, 0, 
   0, -Log[3], -Log[3], 0, 0, 0, 0, 0, 0, Log[3], -Log[3], Log[3], 0, 
   0, 0, -(Log[3]/2), 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[3]/2, 0, 0, 
   0, -Log[3], 0, 0, 0, 0, 0, -Log[3], -Log[3], 0, 0, -(Log[3]/2), 0, 
   0, 0, Log[3]/2, -(Log[3]/2), 0, -(Log[3]/2), -2 Log[3], -2 Log[3], 
   0, 0, Log[3]/2, 0, 0, Log[3]/2, 0, 0, 0, 0, 0, Log[3]/
   2, -Log[3], -Log[3], -Log[3]}, 
 IE2 -> {0.4112335167120566091181037916615062973047374753016996094338895573425018676008002184584072251549396763, 
   0.4166359432386949787205062309844501987203623811701305551294402524179540159367025851572328581346821117, 
   3.081680433731907382835317190539608543468906336861670540402802154235023259680598671377366767774827595, 
   0.010804853053276739204804878645887802831249811736861891391101390150904296671804733397651265959484870738, 
   0.8224670334241132182362075833230125946094749506033992188677791146850037352016004369168144503098793527, 
   0, -1.853382310122375925083408254878033552970318816825002657796684177282969805214100382700970725289751002, 
   1.853382310122375925083408254878033552970318816825002657796684177282969805214100382700970725289751002, 
   1.228558666919135456253388881141141519280962970102945767598929620360024108151594721253846833690379075, 
   0.8116621803708364790314027046771247917782251388665373274766777245340994385297957035191631843503944819, 
   0.9771515547414830093246562238051484729869702576035718669662097552514152403385727113733507363877497767, 
   5.287390655392525848413362295485898535736839564568188174967941529846462608170766104004564337852956447, 0, 0, 
   0, -1.228558666919135456253388881141141519280962970102945767598929620360024108151594721253846833690379075, 0, 
   3.081680433731907382835317190539608543468906336861670540402802154235023259680598671377366767774827595, -2.205710221660618465578045104946289992267933227706517634565139375611439348490167432627197570078128852, 
   0.9771515547414830093246562238051484729869702576035718669662097552514152403385727113733507363877497767, -0.9771515547414830093246562238051484729869702576035718669662097552514152403385727113733507363877497767, 
   0.4166359432386949787205062309844501987203623811701305551294402524179540159367025851572328581346821117, 
   0.3950262371321415003108964736926745930578627576964067723472374721161454225930931183619303262157123702, -0.4112335167120566091181037916615062973047374753016996094338895573425018676008002184584072251549396763, -1.853382310122375925083408254878033552970318816825002657796684177282969805214100382700970725289751002, 
   0, -2.654239637439935664910006080909270541917294143954678093882260511666164947072091352822482643680660613, 0, 
   0, -0.4112335167120566091181037916615062973047374753016996094338895573425018676008002184584072251549396763, 
   0.4166359432386949787205062309844501987203623811701305551294402524179540159367025851572328581346821117, 
   3.081680433731907382835317190539608543468906336861670540402802154235023259680598671377366767774827595, 
   0.4274407962919717179253111096303380015516121929069924465205416425688583126085073185548841240941669824, 0, 
   1.853382310122375925083408254878033552970318816825002657796684177282969805214100382700970725289751002, 
   0, -1.228558666919135456253388881141141519280962970102945767598929620360024108151594721253846833690379075, -1.623584904051276956564285354833816112338825727799352539946167092476169530744687839615777159906091445, 
   4.058831988473390392159973414344757016455876594465242407369011909486438500019171382750717504162577372, 0, 0, 
   1.228558666919135456253388881141141519280962970102945767598929620360024108151594721253846833690379075, 0, 
   3.081680433731907382835317190539608543468906336861670540402802154235023259680598671377366767774827595, 
   4.058831988473390392159973414344757016455876594465242407369011909486438500019171382750717504162577372, 
   4.058831988473390392159973414344757016455876594465242407369011909486438500019171382750717504162577372, 
   0.4166359432386949787205062309844501987203623811701305551294402524179540159367025851572328581346821117, 
   0.4112335167120566091181037916615062973047374753016996094338895573425018676008002184584072251549396763, -1.853382310122375925083408254878033552970318816825002657796684177282969805214100382700970725289751002, -0.4112335167120566091181037916615062973047374753016996094338895573425018676008002184584072251549396763, 
   1.228558666919135456253388881141141519280962970102945767598929620360024108151594721253846833690379075, 
   1.228558666919135456253388881141141519280962970102945767598929620360024108151594721253846833690379075, 
   1.0417201297515394460520055502009087611920936779584653303200064527488703666843046791818075409393565199, -1.0417201297515394460520055502009087611920936779584653303200064527488703666843046791818075409393565199, -6.297341811611963259418272169476769935351941199453645923847162911957068497250758172148749333690517926, 
   2.165967879993360875378085742491620042958691550864002577077434084063981975224549487830061971109371399, 
   0.8474063648730367056091420240437804215069583454715641069020594602094556910036197943679277360393649424, 
   13.71005187639326021194096193979242598903909779583946564067950249109763664128425779745345799970212627, 0, 
   3.701101650408509482062934124953556675742637277715296484905006016082516808407201966125665026394457087, 
   1.458356072990234424772511781185358959912456059128595885449446705166824382621007264339040399074038632, 0, 
   0, -3.065473154151992274028109872570776839222031619256377703316150069008666814672891571280889868835600289, -2.878634616984396263826726541630544081133162327111897266037226901397513073205601529208850576084577734, 
   0, -2.878634616984396263826726541630544081133162327111897266037226901397513073205601529208850576084577734, -2.457117333838270912506777762282283038561925940205891535197859240720048216303189442507693667380758150, 
   2.873753277076965891227283993266733237282288321376022090327299493138002232239892027664926525515440261, -0.1868385371675960102013833309402327580888692921444804372789231676111537414672900420720392927510225550, 
   6.051076582651345183590462005984154261691197942756425083917182098515941124088542096389628078162328582, -0.3802461731087665695754479518901685220748717824275256829715394169281493510517769051531370536690520796, -0.3802461731087665695754479518901685220748717824275256829715394169281493510517769051531370536690520796}, 
 IE3 -> {3.205485075092251427732635097363866642039963446241330351446057480911568548763501573830548996291560688, -1.0782582148604910361136529807183721924097712357237248772728619479635050650496601027613540524412129805, 
   1.549694469256572962490925308072910051091184439578916087060053105641668827118621481369982974247450557, -4.922299078151032949001030024729053876347910435252352345342181740483369891651664530334977871174706221, 
   0.6010284515797971426998690807557249953824931461702494408961357776709191028931565450932279368046676291, -5.250469856113282048307766329995287997426653820519681988619006464871622888008555688591299234615046296, -2.567055581940762175331495730705474196230769372635556805337530846450024556497073527973301016721938671, 
   10.400689331878267830674380858987994587847964110789740266704075379817957632531660954952623236921136074, 
   1.496646400967020211115533067463886781162387156037166998397077470827553379855492175824691450349120769, 
   2.610250132397066252069277589216250985003335185769365137139456715855071645957887207796818253317200834, 
   4.821189177666722122032505732320883632418609628281494222389883065952445313198156387430562619928748899, 
   6.658402302348473931468124865796863551475113415659403000509869520091201092321568684974663900162823921, -2.824257525666378783918234141192707297989300820263592073761630868429487191706229489635841638078776260, 
   3.627039935273173625347954736874472738539703837856429669856860798565439882421779899336446940835807426, -1.615301430800712653329676393785879385317982805454464392501772530312000464420690219792904739842120699, -1.496646400967020211115533067463886781162387156037166998397077470827553379855492175824691450349120769, -5.250469856113282048307766329995287997426653820519681988619006464871622888008555688591299234615046296, 
   1.549694469256572962490925308072910051091184439578916087060053105641668827118621481369982974247450557, -5.108707833091900968977199557723953500383928976080486913449816414449532265202947203604680925915373364, 
   4.821189177666722122032505732320883632418609628281494222389883065952445313198156387430562619928748899, -5.020211775276459881796856708515946931694583538285245301842010701946121060900108032770754640700002011, -1.0782582148604910361136529807183721924097712357237248772728619479635050650496601027613540524412129805, 
   2.191861946290537077067397502470736396250719265455923016015241192991023331152055134733480855409293045, -3.205485075092251427732635097363866642039963446241330351446057480911568548763501573830548996291560688, -10.400689331878267830674380858987994587847964110789740266704075379817957632531660954952623236921136074, 
   7.833633749937505655342885128282520391617194738154183461366544533367933076034587426979322220199197402, -0.2598767587591929902225160506494885347457482531994770854837825595549891118706284687686584452816875241, 
   1.615301430800712653329676393785879385317982805454464392501772530312000464420690219792904739842120699, -5.242341366073886278677631130660352123857686643310894062358633328877440346842470119129351680677928125, -3.205485075092251427732635097363866642039963446241330351446057480911568548763501573830548996291560688, -1.0782582148604910361136529807183721924097712357237248772728619479635050650496601027613540524412129805, 
   1.549694469256572962490925308072910051091184439578916087060053105641668827118621481369982974247450557, 
   1.289817710497379972268409257423421516345436186379439001576270546086679715247993012601324528965763033, -5.250469856113282048307766329995287997426653820519681988619006464871622888008555688591299234615046296, 
   10.400689331878267830674380858987994587847964110789740266704075379817957632531660954952623236921136074, -7.833633749937505655342885128282520391617194738154183461366544533367933076034587426979322220199197402, -1.496646400967020211115533067463886781162387156037166998397077470827553379855492175824691450349120769, -3.688508347257557288182930569934623177413106421493090014412318663818576711007547310558172305758413815, 
   5.161755901381453720352591798332976770312726259622236002112792049263647712466076509149972449813703152, 
   1.209127745541841364170839242060816913197067808238174307337144122330466427850701359650573144362496304, -2.824257525666378783918234141192707297989300820263592073761630868429487191706229489635841638078776260, 
   1.496646400967020211115533067463886781162387156037166998397077470827553379855492175824691450349120769, -5.250469856113282048307766329995287997426653820519681988619006464871622888008555688591299234615046296, 
   1.549694469256572962490925308072910051091184439578916087060053105641668827118621481369982974247450557, 
   5.161755901381453720352591798332976770312726259622236002112792049263647712466076509149972449813703152, 
   4.962733303771715960588240822137913471036752349618484922660664413269971964764124863809780429042450040, -1.0782582148604910361136529807183721924097712357237248772728619479635050650496601027613540524412129805, 
   3.205485075092251427732635097363866642039963446241330351446057480911568548763501573830548996291560688, -10.400689331878267830674380858987994587847964110789740266704075379817957632531660954952623236921136074, -3.205485075092251427732635097363866642039963446241330351446057480911568548763501573830548996291560688, 
   1.496646400967020211115533067463886781162387156037166998397077470827553379855492175824691450349120769, 
   1.496646400967020211115533067463886781162387156037166998397077470827553379855492175824691450349120769, -0.5462076010607095739660755205576502743204790872770553817324946429177142044232502559412021438673817578, 
   2.280651020116653891870963624946078033123322731253876537618102871986537689611851854709681016915690104, -9.822049435110836662456904313636708769899977578741777220629697658088223597761449002096565092866730343, 
   24.49213045751799088365665964517072203225443785856909778165693108573347156337665545703920125604506056, 
   24.27124242508070609508289944037290419806374721024736216153476323225503855550580865954931671784200789, 
   29.93009110099936516691758536484317303659624197183737287637171800528349439302447738676661951023893174, -5.125173252030402162383212397252492126124253825896571723685298111613059137749985322148701491480829996, 
   12.82194030036900571093054038945546656815985378496532140578422992364627419505400629532219598516624275, -1.624465815921200610079728501276022466730250323000780259005356590881219269472910358702556196308594738, -1.734443419055944317904888104388427758802843643976821155885608229068823485188601598768478873048308346, 
   1.0544041574921153044067193835143987467956785048794805369471572273232833149921888479792157101714155060, -31.98617739896379770757279198542946430230175940758104770812498673901278827836240546602304236201365740, -13.08813355831718072718311536089395545217878246078348254283089826050976683475515054961320748488572930, -8.275875993412410562051698812232008425983903389311869922816464776872203140897890754824797960376902666, -12.22091184878920856823067130869974157277736063879507196488809414597535509216084975022896804836157512, 
   5.372049169708562661142942220406386652215365238133108777252576811324791291820833686150706204249529925, -7.317529094097025856209039253318972724026558295845244232468242873822708099464794588296299693214897079, -15.75813959577692764909622363691400007383420514084493928985038383212414920680506310961040643525660018, 
   57.14329048597830338331933254948520496304752030051219883309001009457200957192301327673888303182053213, 
   13.16800936677138025535814444057268148872725622712504274650909755292113678558471687959669311250177726, 
   13.16800936677138025535814444057268148872725622712504274650909755292113678558471687959669311250177726}, 
 IE4 -> {3.855776520095929807275763168927910653635050266210464608620602767519679695166076515858990578042305955, 
   1.0415013108554075085179233829918900946972368184784655945989219822199743016721191145006094682752630510, -0.3062825694599350482407062846362375386461817932637268082580217724622471255314013244036234492527941321, -4.628174865574546266474479078210294709507763019755104905653237543449935945496071302350967426150184897, 
   1.0823232337111381915160036965411679027747509519187269076829762154441206161869688465569096359416999172, -17.31069279051554911731083130126887516754441038397636384786038950257004874199243577605173385440642263, 
   2.373866826698948452975319590103586847713958002578208244617398320401800746284279645434130259210035658, 
   29.58205178482523911442296753243128918381727821869722125991029898001618443177191096870782596360072265, 
   1.938467721968570642984739747718192597788478645527217809459596530232114355532982082570709033629984210, 
   0.9394466307947930030221119929005047331163694424018724714507381451176541190267411260415665408355356780, 
   9.345783210037260459102129809788130657604867047968338354968500706718493618987209207553783930004077781, -17.46337834727356007285858764606879461337614850438069497935367276120748487412613412875671159252036104, -4.481865548710732489265093750770433386528795967234567778445410716145998288845797770541508036554556787, 
   26.71708675888471650254149446855517499719956846136043648719514015861037392654016269200695128134992014, 
   3.183030364380389520785554756755091290387310746547339257998201288077477396180770235097909336136552320, -1.938467721968570642984739747718192597788478645527217809459596530232114355532982082570709033629984210, -17.31069279051554911731083130126887516754441038397636384786038950257004874199243577605173385440642263, -0.3062825694599350482407062846362375386461817932637268082580217724622471255314013244036234492527941321, 
   17.15709577781362502461788136143255707472996671111696817109565098874523774859473280435308814326756691, 
   9.345783210037260459102129809788130657604867047968338354968500706718493618987209207553783930004077781, -5.172302363490218389711807909924126460361457823214724209483716671579467536836789090069425039355423254, 
   1.0415013108554075085179233829918900946972368184784655945989219822199743016721191145006094682752630510, 
   1.613550890106048768556091341512512872341814974966106567417075520236402797348705335398889483565596518, -3.855776520095929807275763168927910653635050266210464608620602767519679695166076515858990578042305955, -29.58205178482523911442296753243128918381727821869722125991029898001618443177191096870782596360072265, 
   31.95591861152418756739828712253487603153123622127542950452769730041798517805619061414195622281075831, -1.279639879446207047633448423258674259428616656595126258016045734468764835308863862715144921854325890, -3.183030364380389520785554756755091290387310746547339257998201288077477396180770235097909336136552320, -23.53405639450432698175593971180008370681225771481309722919693887053289653035939245690904194521336782, -3.855776520095929807275763168927910653635050266210464608620602767519679695166076515858990578042305955, 
   1.0415013108554075085179233829918900946972368184784655945989219822199743016721191145006094682752630510, -0.3062825694599350482407062846362375386461817932637268082580217724622471255314013244036234492527941321, -1.585922448906142095874154707894911798074798449858853066274067506931011960840265187118768371107120022, -17.31069279051554911731083130126887516754441038397636384786038950257004874199243577605173385440642263, 
   29.58205178482523911442296753243128918381727821869722125991029898001618443177191096870782596360072265, -31.95591861152418756739828712253487603153123622127542950452769730041798517805619061414195622281075831, -1.938467721968570642984739747718192597788478645527217809459596530232114355532982082570709033629984210, -3.552018612074619411540831089230705470130293620493324376876672050468517152881687417969598517195580728, -19.40184606924213071584332739378698721116462714990791278881326929143959922965911621132742062615034525, 
   28.44134670981945612670475091893888033012331240461252433552374822569584572311492409447758110690162890, -4.481865548710732489265093750770433386528795967234567778445410716145998288845797770541508036554556787, 
   1.938467721968570642984739747718192597788478645527217809459596530232114355532982082570709033629984210, -17.31069279051554911731083130126887516754441038397636384786038950257004874199243577605173385440642263, -0.3062825694599350482407062846362375386461817932637268082580217724622471255314013244036234492527941321, -19.40184606924213071584332739378698721116462714990791278881326929143959922965911621132742062615034525, -15.22836522269508864645300549392298301392121792515429864332848525630057314750869609384306173550169073, 
   1.0415013108554075085179233829918900946972368184784655945989219822199743016721191145006094682752630510, 
   3.855776520095929807275763168927910653635050266210464608620602767519679695166076515858990578042305955, -29.58205178482523911442296753243128918381727821869722125991029898001618443177191096870782596360072265, -3.855776520095929807275763168927910653635050266210464608620602767519679695166076515858990578042305955, 
   1.938467721968570642984739747718192597788478645527217809459596530232114355532982082570709033629984210, 
   1.938467721968570642984739747718192597788478645527217809459596530232114355532982082570709033629984210, -16.82418060278702042549791968261566800464144026738784277285180782304136995041425609563106968726084314, 
   27.50424539972927479718052364581753354698613051906103134036951159474336905666440822194501617650803125, -3.068430467057515186609843328264749968502269128123463077529809799596237836246078493170415667552354137, 
   156.1420986951585691236487423113900839416075947690375023626525774089226551832337147076437104608459519, 
   153.1091183859579163637381271339234737168079465279780594626257869425166787111787861740668438963133319, -87.91862140563414506142188270700920027478532170129192125557220545521849771427228055417581045249446760, -62.08638519227024413339135110568496075033470671406753254983570757263334810121086883378533636417048033, 
   19.00830179205186448849981492050426129248156359307264131618226978373736832178364036765572548122610480, -15.78267929193161291697999629962377790994420344890937717825288584082139564874213698113046021898558008, -10.680064796942254371682603963201865542344690251673188567517703771701999106250152126313946489247188115, -14.67727744344008938133096653403674706433933905736562475742115244196821237539690286707755971085028980, -147.2653524749059648576358087953496663099656878969393121869343417295564276828314857490816944459895201, -23.26601095681185348282511320556402616087915776699050869225814545414424725872174758425578908990799894, -44.91759048479761367467735092496772486194789292759835457138359038504747457345901015736158352265572422, -17.92597855834072629698381122396309338970681264115391440849929356829324770559667152109881584528440488, 
   35.28251373143299445039803075836803456417704606612564873493662613227245519255924649993447021677231486, -39.58104481904871412772140935697707724065215437348377742409655603590348044401220344859083399312064587, -146.0259442935865222507637635766021726125234548703244307129860636962580424422277311774711841289050236, 
   290.2339876416270834535713980189562899618060049332597148568401780534842463922387213129075353314593644, 
   75.27058161738019414878893057850361078955714577538322826634762167557390744454763495629532591464149303, 
   75.27058161738019414878893057850361078955714577538322826634762167557390744454763495629532591464149303}}


==> anc/dlogBasisXT.txt <==
{I1 -> -(v5*F[1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0]), 
 I2 -> (v1 - v3)*F[1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0], 
 I3 -> (v1 - v3 + v5)*F[0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0], 
 I4 -> (-v3 + v5)*F[0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   v1*F[1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0] + 
   v1*F[1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0] + 
   v1*F[1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 
   v1*F[1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0] - 
   v1*F[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1], 
 I5 -> v4*F[1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0], 
 I6 -> (v4 + v5)*F[0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0], 
 I7 -> (-v2 + v4)*F[0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (-v2 + v4)*F[1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0] + 
   (-v2 + v4)*F[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1], 
 I8 -> -(v4*F[1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0]) - 
   v5*F[1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0] + 
   v4*v5*F[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0], 
 I9 -> (v1 - v3 - v4)*F[0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0], 
 I10 -> v3*F[0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0] + 
   (-v1 + v4)*F[1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   (-v1 + v4)*F[1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0] + 
   (-v1 + v4)*F[1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (v1 - v4)*F[1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0] + 
   (v1 - v4)*F[1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1], 
 I11 -> v2*F[-1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] - 
   v2*F[0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] - 
   v2*F[0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] - 
   v2*F[0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   v2*F[0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0] + 
   v2*F[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1], 
 I12 -> v2*(v1 - v3)*F[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], 
 I13 -> (v2/2 - (v2*(v1*v2 + 2*v1*v3 - v2*v3 - 2*v3^2 - v3*v4 - v1*v5 + 
        2*v3*v5 + v4*v5))/(2*Sqrt[Delta]))*F[-1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
     0] + ((v1 - v3 - v4)/2 - ((v1 - v3 - v4)*(v1*v2 - v2*v3 - v3*v4 - 
        v1*v5 + v4*v5))/(2*Sqrt[Delta]))*F[0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0] + 
   ((v1*v2*v4 - v2*v3*v4 + v3*v4^2 - v1*v2*v5 + v2*v3*v5 + v1*v4*v5 + 
      2*v2*v4*v5 + v3*v4*v5 - v4^2*v5 + v1*v5^2 - v4*v5^2)*
     F[0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0])/(2*Sqrt[Delta]) + 
   ((v1 - v2 - v3 + v5)/2 + (v1^2*v2 + v1*v2^2 - v2^2*v3 - v2*v3^2 - 
       2*v1*v2*v4 - v1*v3*v4 + v2*v3*v4 + v3^2*v4 - v1^2*v5 + v1*v3*v5 + 
       v2*v3*v5 + v1*v4*v5 - v2*v4*v5 - 2*v3*v4*v5 - v1*v5^2 + v4*v5^2)/
      (2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   (-v2/2 + (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] + 
   (-v2/2 + (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (v2/2 - (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0] + 
   (v2/2 - (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1] + 
   (-(v2*(v1 - v3))/2 + (v2*(v1^2*v2 - 2*v1*v2*v3 + v2*v3^2 + v1*v3*v4 - 
        v3^2*v4 - v1^2*v5 + v1*v3*v5 + v1*v4*v5 + v3*v4*v5))/(2*Sqrt[Delta]))*
    F[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], 
 I14 -> v2*F[-1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] + 
   (v1 - v4)*F[0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0] + 
   (v2 - v4)*F[0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
   (v1 - v2)*F[0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] - 
   v2*F[0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] - 
   v2*F[0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   v2*F[0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0] + 
   v2*F[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1] - 
   v1*v2*F[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] + 
   (-v1 + v4)*F[1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   (-v1 + v4)*F[1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0] + 
   (-v1 + v4)*F[1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (v1 - v4)*F[1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0] + 
   (v1 - v4)*F[1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1] + 
   (-v2 + v4)*F[1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0] + 
   (-v2 + v4)*F[1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0] + 
   (-v2 + v4)*F[1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1] - 
   v1*F[1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0] - 
   v1*F[1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0] - 
   v1*F[1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   v1*F[1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0] + 
   v1*F[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1] + 
   v1*v2*F[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   v1*v2*F[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] + 
   v1*v2*F[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   v1*v2*F[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0] - 
   v1*v2*F[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1], 
 I15 -> (v2/2 - (v2*(v1*v2 + 2*v1*v3 - v2*v3 - 2*v3^2 - v3*v4 - v1*v5 + 
        2*v3*v5 + v4*v5))/(2*Sqrt[Delta]))*F[-1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
     0] + ((v1 - v4)/2 + (-(v1^2*v2) + 3*v1*v2*v3 - 2*v2*v3^2 + v1*v2*v4 + 
       v1*v3*v4 - 3*v2*v3*v4 - 2*v3^2*v4 - v3*v4^2 + v1^2*v5 - 2*v1*v3*v5 - 
       2*v1*v4*v5 + 2*v3*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0] + 
   ((v2 - v4)/2 + (v1*v2^2 - v2^2*v3 + v1*v2*v4 + v3*v4^2 - 3*v1*v2*v5 + 
       2*v2*v3*v5 + v1*v4*v5 + 3*v2*v4*v5 + 2*v3*v4*v5 - v4^2*v5 + 
       2*v1*v5^2 - 2*v4*v5^2)/(2*Sqrt[Delta]))*F[0, 1, 0, 1, 1, 1, 1, 0, 0, 
     0, 0] + ((v1 - v2)/2 + (v1^2*v2 + v1*v2^2 + v1*v2*v3 - v2^2*v3 - 
       2*v2*v3^2 - 2*v1*v2*v4 - v1*v3*v4 + v2*v3*v4 + 2*v3^2*v4 - v1^2*v5 + 
       v1*v2*v5 + 2*v1*v3*v5 + 2*v2*v3*v5 + v1*v4*v5 - v2*v4*v5 - 
       4*v3*v4*v5 - 2*v1*v5^2 + 2*v4*v5^2)/(2*Sqrt[Delta]))*
    F[0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   (-v2/2 + (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] + 
   (-v2/2 + (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (v2/2 - (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0] + 
   (v2/2 - (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1] + 
   (-(v1*v2)/2 + (v2*(v1^2*v2 - 3*v1*v2*v3 + 2*v2*v3^2 + v1*v3*v4 - 
        2*v3^2*v4 - v1^2*v5 + 2*v1*v3*v5 + v1*v4*v5 + 2*v3*v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] - 
   (v3*(v1 - v3 - v4)*v4*F[1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/Sqrt[Delta] - 
   (v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v3*v5 + v4*v5)*
     F[1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0])/Sqrt[Delta] + 
   ((-v1 + v4)/2 + (v1^2*v2 - 3*v1*v2*v3 + 2*v2*v3^2 + v1*v2*v4 + 
       3*v1*v3*v4 + v2*v3*v4 - 2*v3^2*v4 - v3*v4^2 - v1^2*v5 + 2*v1*v3*v5 + 
       2*v3*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*F[1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 
     0] + ((-v1 + v4)/2 + (-(v1^2*v2) + v1*v2*v3 + v1*v2*v4 + v1*v3*v4 + 
       v2*v3*v4 - v3*v4^2 + v1^2*v5 - 2*v1*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0] + 
   ((-v1 + v4)/2 + (-(v1^2*v2) + v1*v2*v3 + v1*v2*v4 + v1*v3*v4 + v2*v3*v4 - 
       v3*v4^2 + v1^2*v5 - 2*v1*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   ((v1 - v4)/2 + (v1^2*v2 - v1*v2*v3 - v1*v2*v4 - v1*v3*v4 - v2*v3*v4 + 
       v3*v4^2 - v1^2*v5 + 2*v1*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0] + 
   ((v1 - v4)/2 + (v1^2*v2 - v1*v2*v3 - v1*v2*v4 - v1*v3*v4 - v2*v3*v4 + 
       v3*v4^2 - v1^2*v5 + 2*v1*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1] + 
   (v3*v4*(v1*v2 - v2*v3 + v3*v4 + v1*v5 - v4*v5)*F[1, 0, 1, 1, 1, 1, 1, 0, 
      0, 0, 0])/Sqrt[Delta] - (v4*(v2 - v4 - v5)*v5*
     F[1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0])/Sqrt[Delta] + 
   ((-v2 + v4)/2 + (-(v1*v2^2) + v2^2*v3 + v1*v2*v4 - 2*v2*v3*v4 + v3*v4^2 + 
       3*v1*v2*v5 - 2*v2*v3*v5 - 3*v1*v4*v5 + v2*v4*v5 + 2*v3*v4*v5 - 
       v4^2*v5 - 2*v1*v5^2 - 2*v4*v5^2)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0] + 
   ((-v2 + v4)/2 + (-(v1*v2^2) + v2^2*v3 + v1*v2*v4 - 2*v2*v3*v4 + v3*v4^2 + 
       v1*v2*v5 + v1*v4*v5 + v2*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0] + 
   ((-v2 + v4)/2 + (-(v1*v2^2) + v2^2*v3 + v1*v2*v4 - 2*v2*v3*v4 + v3*v4^2 + 
       v1*v2*v5 + v1*v4*v5 + v2*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   ((v2 - v4)/2 + (v1*v2^2 - v2^2*v3 - v1*v2*v4 + 2*v2*v3*v4 - v3*v4^2 - 
       v1*v2*v5 - v1*v4*v5 - v2*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0] + 
   ((v2 - v4)/2 + (v1*v2^2 - v2^2*v3 - v1*v2*v4 + 2*v2*v3*v4 - v3*v4^2 - 
       v1*v2*v5 - v1*v4*v5 - v2*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1] + 
   (v4*v5*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + v4*v5)*F[1, 1, 0, 1, 1, 1, 1, 0, 
      0, 0, 0])/Sqrt[Delta] + 
   (-v1/2 - (v1*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v2*v5 + 2*v3*v5 - v4*v5 - 
        2*v5^2))/(2*Sqrt[Delta]))*F[1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0] + 
   (-v1/2 - (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0] + 
   (-v1/2 - (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   (v1/2 + (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0] + 
   (v1/2 + (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1] + 
   ((v1*v2)/2 + (v1*(v1*v2^2 - v2^2*v3 + v2*v3*v4 - 3*v1*v2*v5 + 2*v2*v3*v5 + 
        v2*v4*v5 + 2*v3*v4*v5 + 2*v1*v5^2 - 2*v4*v5^2))/(2*Sqrt[Delta]))*
    F[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   ((v1*v2)/2 + (v1*v2*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] + 
   ((v1*v2)/2 + (v1*v2*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (-(v1*v2)/2 - (v1*v2*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0] + 
   (-(v1*v2)/2 - (v1*v2*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1] - 
   (v1*v2*v3*v4*v5*F[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/Sqrt[Delta], 
 I16 -> -(v5*F[1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0]), 
 I17 -> (v1 - v3)*F[1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 I18 -> (v1 - v3 + v5)*F[0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 I19 -> (v1 - v3 + v5)*F[0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] - 
   v1*(v4 + v5)*F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 I20 -> -(v1*F[0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0]) + 
   v1*F[1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0] + 
   v1*F[1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0] + 
   v1*F[1, 1, 1, 0, 1, 1, -1, 1, 0, 0, 0] - 
   v1*F[1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 
   v1*F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1] + 
   v1*v4*F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 I21 -> ((2*v1 - v3 + v5)/2 + (v1*v2*v3 - v2*v3^2 + v3^2*v4 + v1*v2*v5 + 
       v1*v3*v5 + v2*v3*v5 - 2*v3*v4*v5 - v1*v5^2 + v4*v5^2)/(2*Sqrt[Delta]))*
    F[0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   ((-v1 + v3)/2 + (v1^2*v2 - 2*v1*v2*v3 + v2*v3^2 + v1*v3*v4 - v3^2*v4 - 
       v1^2*v5 + v1*v3*v5 + v1*v4*v5 + v3*v4*v5)/(2*Sqrt[Delta]))*
    F[1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   (v5/2 + (v5*(v1*v2 - v2*v3 - 2*v1*v4 + v3*v4 - v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0] + 
   (-v1/2 - (v1*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v2*v5 + 2*v3*v5 - v4*v5 - 
        2*v5^2))/(2*Sqrt[Delta]))*F[1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0] + 
   (-v1/2 - (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0] + 
   (-v1/2 - (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, -1, 1, 0, 0, 0] + 
   (v1/2 + (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   (v1/2 + (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1] + 
   (-(v1*(2*v4 + v5))/2 - (v1*v5*(v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 I22 -> (v4 + v5)*F[0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 I23 -> -(v4*F[1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0]) + 
   v4*(v2 - v4 - v5)*F[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 I24 -> (v1 - v3 - v4)*F[0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 I25 -> (v1 - v3 - v4)*F[0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 
   v4*F[1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0] - (v1 - v3 - v4)*v4*
    F[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 I26 -> v3*F[0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] - 
   v4*F[1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0] + 
   (-v1 + v4)*F[1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   (-v1 + v4)*F[1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
   (-v1 + v4)*F[1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0] + 
   (v1 - v4)*F[1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (v1 - v4)*F[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1] - 
   v3*v4*F[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 I27 -> (-v1 + v3 + v4)*F[0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 
   (-v1 + v3 - v5)*F[0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   v2*(v1 - v3 - v4)*F[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 I28 -> (v2/2 + (v2*(v1*v2 + 2*v1*v3 - v2*v3 - 2*v3^2 - v3*v4 - v1*v5 + 
        2*v3*v5 + v4*v5))/(2*Sqrt[Delta]))*F[-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
     0] + ((v1 - v4)/2 + (v1^2*v2 - 3*v1*v2*v3 + 2*v2*v3^2 - v1*v2*v4 - 
       v1*v3*v4 + 3*v2*v3*v4 + 2*v3^2*v4 + v3*v4^2 - v1^2*v5 + 2*v1*v3*v5 + 
       2*v1*v4*v5 - 2*v3*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 
   ((v2 - v4)/2 + (-(v1*v2^2) + v2^2*v3 - v1*v2*v4 - v3*v4^2 + 3*v1*v2*v5 - 
       2*v2*v3*v5 - v1*v4*v5 - 3*v2*v4*v5 - 2*v3*v4*v5 + v4^2*v5 - 
       2*v1*v5^2 + 2*v4*v5^2)/(2*Sqrt[Delta]))*F[0, 1, 0, 1, 1, 1, 0, 1, 0, 
     0, 0] + ((v1 - v2)/2 + (-(v1^2*v2) - v1*v2^2 - v1*v2*v3 + v2^2*v3 + 
       2*v2*v3^2 + 2*v1*v2*v4 + v1*v3*v4 - v2*v3*v4 - 2*v3^2*v4 + v1^2*v5 - 
       v1*v2*v5 - 2*v1*v3*v5 - 2*v2*v3*v5 - v1*v4*v5 + v2*v4*v5 + 
       4*v3*v4*v5 + 2*v1*v5^2 - 2*v4*v5^2)/(2*Sqrt[Delta]))*
    F[0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   (-v2/2 - (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
   (-v2/2 - (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0] + 
   (v2/2 + (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (v2/2 + (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1] + 
   (-(v2*(v1 + v4))/2 - (v2*(v1^2*v2 - 3*v1*v2*v3 + 2*v2*v3^2 + v1*v2*v4 + 
        3*v1*v3*v4 + v2*v3*v4 - 2*v3^2*v4 - v3*v4^2 - v1^2*v5 + 2*v1*v3*v5 + 
        2*v3*v4*v5 + v4^2*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 0, 1, 0, 
     0, 0] + (v3*(v1 - v3 - v4)*v4*F[1, -1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/
    Sqrt[Delta] + (v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v3*v5 + v4*v5)*
     F[1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0])/Sqrt[Delta] + 
   ((-v1 + v4)/2 + (-(v1^2*v2) + 3*v1*v2*v3 - 2*v2*v3^2 - v1*v2*v4 - 
       3*v1*v3*v4 - v2*v3*v4 + 2*v3^2*v4 + v3*v4^2 + v1^2*v5 - 2*v1*v3*v5 - 
       2*v3*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*F[1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 
     0] + ((-v1 + v4)/2 + (v1^2*v2 - v1*v2*v3 - v1*v2*v4 - v1*v3*v4 - 
       v2*v3*v4 + v3*v4^2 - v1^2*v5 + 2*v1*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
   ((-v1 + v4)/2 + (v1^2*v2 - v1*v2*v3 - v1*v2*v4 - v1*v3*v4 - v2*v3*v4 + 
       v3*v4^2 - v1^2*v5 + 2*v1*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0] + 
   ((v1 - v4)/2 + (-(v1^2*v2) + v1*v2*v3 + v1*v2*v4 + v1*v3*v4 + v2*v3*v4 - 
       v3*v4^2 + v1^2*v5 - 2*v1*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   ((v1 - v4)/2 + (-(v1^2*v2) + v1*v2*v3 + v1*v2*v4 + v1*v3*v4 + v2*v3*v4 - 
       v3*v4^2 + v1^2*v5 - 2*v1*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1] + 
   (-((v1 - v4)*v4)/2 - (v4*(v1^2*v2 + v1*v2*v3 - 2*v2*v3^2 - v1*v2*v4 - 
        v1*v3*v4 - v2*v3*v4 + 2*v3^2*v4 + v3*v4^2 - v1^2*v5 + 2*v1*v3*v5 + 
        2*v1*v4*v5 - 2*v3*v4*v5 - v4^2*v5))/(2*Sqrt[Delta]))*
    F[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 
   (v4*(v2 - v4 - v5)*v5*F[1, 1, -1, 1, 1, 1, 0, 1, 0, 0, 0])/Sqrt[Delta] + 
   ((-v2 + v4)/2 + (v1*v2^2 - v2^2*v3 - v1*v2*v4 + 2*v2*v3*v4 - v3*v4^2 - 
       3*v1*v2*v5 + 2*v2*v3*v5 + 3*v1*v4*v5 - v2*v4*v5 - 2*v3*v4*v5 + 
       v4^2*v5 + 2*v1*v5^2 + 2*v4*v5^2)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0] + 
   ((-v2 + v4)/2 + (v1*v2^2 - v2^2*v3 - v1*v2*v4 + 2*v2*v3*v4 - v3*v4^2 - 
       v1*v2*v5 - v1*v4*v5 - v2*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0] + 
   ((-v2 + v4)/2 + (v1*v2^2 - v2^2*v3 - v1*v2*v4 + 2*v2*v3*v4 - v3*v4^2 - 
       v1*v2*v5 - v1*v4*v5 - v2*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0] + 
   ((v2 - v4)/2 + (-(v1*v2^2) + v2^2*v3 + v1*v2*v4 - 2*v2*v3*v4 + v3*v4^2 + 
       v1*v2*v5 + v1*v4*v5 + v2*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   ((v2 - v4)/2 + (-(v1*v2^2) + v2^2*v3 + v1*v2*v4 - 2*v2*v3*v4 + v3*v4^2 + 
       v1*v2*v5 + v1*v4*v5 + v2*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1] + 
   (-((v2 - v4)*v4)/2 - (v4*(v1*v2^2 - v2^2*v3 - v1*v2*v4 + 2*v2*v3*v4 - 
        v3*v4^2 + v1*v2*v5 + 2*v2*v3*v5 - v1*v4*v5 - v2*v4*v5 - 2*v3*v4*v5 + 
        v4^2*v5 - 2*v1*v5^2 + 2*v4*v5^2))/(2*Sqrt[Delta]))*
    F[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0] + 
   (-v1/2 + (v1*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v2*v5 + 2*v3*v5 - v4*v5 - 
        2*v5^2))/(2*Sqrt[Delta]))*F[1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0] + 
   (-v1/2 + (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0] + 
   (-v1/2 + (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, -1, 1, 0, 0, 0] + 
   (v1/2 - (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   (v1/2 - (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1] + 
   ((v1*(v2 - v4))/2 - (v1*(v1*v2^2 - v2^2*v3 - v1*v2*v4 - 2*v2^2*v4 + 
        2*v2*v4^2 + v3*v4^2 - 3*v1*v2*v5 + 2*v2*v3*v5 + v1*v4*v5 + 
        3*v2*v4*v5 + 2*v3*v4*v5 - v4^2*v5 + 2*v1*v5^2 - 2*v4*v5^2))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   ((v1*v2)/2 - (v1*v2*(v1*v2 - v2*v3 - 2*v1*v4 - 2*v2*v4 + v3*v4 + 2*v4^2 - 
        v1*v5 + v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
   ((v1*v2)/2 - (v1*v2*(v1*v2 - v2*v3 - 2*v1*v4 - 2*v2*v4 + v3*v4 + 2*v4^2 - 
        v1*v5 + v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 
     0] + (-(v1*v2)/2 + (v1*v2*(v1*v2 - v2*v3 - 2*v1*v4 - 2*v2*v4 + v3*v4 + 
        2*v4^2 - v1*v5 + v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 1, 1, 1, 0, 0, 
     0, 0, 0] + (-(v1*v2)/2 + (v1*v2*(v1*v2 - v2*v3 - 2*v1*v4 - 2*v2*v4 + 
        v3*v4 + 2*v4^2 - v1*v5 + v4*v5))/(2*Sqrt[Delta]))*
    F[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1] + 
   ((v1*v2*v4)/2 + (v1*v2*v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v3*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 I29 -> (v2/2 - (v2*(v1*v2 + 2*v1*v3 - v2*v3 - 2*v3^2 - v3*v4 - v1*v5 + 
        2*v3*v5 + v4*v5))/(2*Sqrt[Delta]))*F[-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
     0] + ((v1 - v4)/2 + (-(v1^2*v2) + 3*v1*v2*v3 - 2*v2*v3^2 + v1*v2*v4 + 
       v1*v3*v4 - 3*v2*v3*v4 - 2*v3^2*v4 - v3*v4^2 + v1^2*v5 - 2*v1*v3*v5 - 
       2*v1*v4*v5 + 2*v3*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 
   ((v2 - v4)/2 + (v1*v2^2 - v2^2*v3 + v1*v2*v4 + v3*v4^2 - 3*v1*v2*v5 + 
       2*v2*v3*v5 + v1*v4*v5 + 3*v2*v4*v5 + 2*v3*v4*v5 - v4^2*v5 + 
       2*v1*v5^2 - 2*v4*v5^2)/(2*Sqrt[Delta]))*F[0, 1, 0, 1, 1, 1, 0, 1, 0, 
     0, 0] + ((v1 - v2)/2 + (v1^2*v2 + v1*v2^2 + v1*v2*v3 - v2^2*v3 - 
       2*v2*v3^2 - 2*v1*v2*v4 - v1*v3*v4 + v2*v3*v4 + 2*v3^2*v4 - v1^2*v5 + 
       v1*v2*v5 + 2*v1*v3*v5 + 2*v2*v3*v5 + v1*v4*v5 - v2*v4*v5 - 
       4*v3*v4*v5 - 2*v1*v5^2 + 2*v4*v5^2)/(2*Sqrt[Delta]))*
    F[0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   (-v2/2 + (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
   (-v2/2 + (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0] + 
   (v2/2 - (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (v2/2 - (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1] + 
   (-(v2*(v1 + v4))/2 + (v2*(v1^2*v2 - 3*v1*v2*v3 + 2*v2*v3^2 + v1*v2*v4 + 
        3*v1*v3*v4 + v2*v3*v4 - 2*v3^2*v4 - v3*v4^2 - v1^2*v5 + 2*v1*v3*v5 + 
        2*v3*v4*v5 + v4^2*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 0, 1, 0, 
     0, 0] - (v3*(v1 - v3 - v4)*v4*F[1, -1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/
    Sqrt[Delta] - (v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v3*v5 + v4*v5)*
     F[1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0])/Sqrt[Delta] + 
   ((-v1 + v4)/2 + (v1^2*v2 - 3*v1*v2*v3 + 2*v2*v3^2 + v1*v2*v4 + 
       3*v1*v3*v4 + v2*v3*v4 - 2*v3^2*v4 - v3*v4^2 - v1^2*v5 + 2*v1*v3*v5 + 
       2*v3*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*F[1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 
     0] + ((-v1 + v4)/2 + (-(v1^2*v2) + v1*v2*v3 + v1*v2*v4 + v1*v3*v4 + 
       v2*v3*v4 - v3*v4^2 + v1^2*v5 - 2*v1*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
   ((-v1 + v4)/2 + (-(v1^2*v2) + v1*v2*v3 + v1*v2*v4 + v1*v3*v4 + v2*v3*v4 - 
       v3*v4^2 + v1^2*v5 - 2*v1*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0] + 
   ((v1 - v4)/2 + (v1^2*v2 - v1*v2*v3 - v1*v2*v4 - v1*v3*v4 - v2*v3*v4 + 
       v3*v4^2 - v1^2*v5 + 2*v1*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   ((v1 - v4)/2 + (v1^2*v2 - v1*v2*v3 - v1*v2*v4 - v1*v3*v4 - v2*v3*v4 + 
       v3*v4^2 - v1^2*v5 + 2*v1*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1] + 
   (-((v1 - v4)*v4)/2 + (v4*(v1^2*v2 + v1*v2*v3 - 2*v2*v3^2 - v1*v2*v4 - 
        v1*v3*v4 - v2*v3*v4 + 2*v3^2*v4 + v3*v4^2 - v1^2*v5 + 2*v1*v3*v5 + 
        2*v1*v4*v5 - 2*v3*v4*v5 - v4^2*v5))/(2*Sqrt[Delta]))*
    F[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] - 
   (v4*(v2 - v4 - v5)*v5*F[1, 1, -1, 1, 1, 1, 0, 1, 0, 0, 0])/Sqrt[Delta] + 
   ((-v2 + v4)/2 + (-(v1*v2^2) + v2^2*v3 + v1*v2*v4 - 2*v2*v3*v4 + v3*v4^2 + 
       3*v1*v2*v5 - 2*v2*v3*v5 - 3*v1*v4*v5 + v2*v4*v5 + 2*v3*v4*v5 - 
       v4^2*v5 - 2*v1*v5^2 - 2*v4*v5^2)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0] + 
   ((-v2 + v4)/2 + (-(v1*v2^2) + v2^2*v3 + v1*v2*v4 - 2*v2*v3*v4 + v3*v4^2 + 
       v1*v2*v5 + v1*v4*v5 + v2*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0] + 
   ((-v2 + v4)/2 + (-(v1*v2^2) + v2^2*v3 + v1*v2*v4 - 2*v2*v3*v4 + v3*v4^2 + 
       v1*v2*v5 + v1*v4*v5 + v2*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0] + 
   ((v2 - v4)/2 + (v1*v2^2 - v2^2*v3 - v1*v2*v4 + 2*v2*v3*v4 - v3*v4^2 - 
       v1*v2*v5 - v1*v4*v5 - v2*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   ((v2 - v4)/2 + (v1*v2^2 - v2^2*v3 - v1*v2*v4 + 2*v2*v3*v4 - v3*v4^2 - 
       v1*v2*v5 - v1*v4*v5 - v2*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1] + 
   (-((v2 - v4)*v4)/2 + (v4*(v1*v2^2 - v2^2*v3 - v1*v2*v4 + 2*v2*v3*v4 - 
        v3*v4^2 + v1*v2*v5 + 2*v2*v3*v5 - v1*v4*v5 - v2*v4*v5 - 2*v3*v4*v5 + 
        v4^2*v5 - 2*v1*v5^2 + 2*v4*v5^2))/(2*Sqrt[Delta]))*
    F[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0] + 
   (-v1/2 - (v1*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v2*v5 + 2*v3*v5 - v4*v5 - 
        2*v5^2))/(2*Sqrt[Delta]))*F[1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0] + 
   (-v1/2 - (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0] + 
   (-v1/2 - (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, -1, 1, 0, 0, 0] + 
   (v1/2 + (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   (v1/2 + (v1*(v1*v2 - v2*v3 + v3*v4 + v1*v5 + 2*v2*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1] + 
   ((v1*(v2 - v4))/2 + (v1*(v1*v2^2 - v2^2*v3 - v1*v2*v4 - 2*v2^2*v4 + 
        2*v2*v4^2 + v3*v4^2 - 3*v1*v2*v5 + 2*v2*v3*v5 + v1*v4*v5 + 
        3*v2*v4*v5 + 2*v3*v4*v5 - v4^2*v5 + 2*v1*v5^2 - 2*v4*v5^2))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   ((v1*v2)/2 + (v1*v2*(v1*v2 - v2*v3 - 2*v1*v4 - 2*v2*v4 + v3*v4 + 2*v4^2 - 
        v1*v5 + v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
   ((v1*v2)/2 + (v1*v2*(v1*v2 - v2*v3 - 2*v1*v4 - 2*v2*v4 + v3*v4 + 2*v4^2 - 
        v1*v5 + v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 
     0] + (-(v1*v2)/2 - (v1*v2*(v1*v2 - v2*v3 - 2*v1*v4 - 2*v2*v4 + v3*v4 + 
        2*v4^2 - v1*v5 + v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 1, 1, 1, 0, 0, 
     0, 0, 0] + (-(v1*v2)/2 - (v1*v2*(v1*v2 - v2*v3 - 2*v1*v4 - 2*v2*v4 + 
        v3*v4 + 2*v4^2 - v1*v5 + v4*v5))/(2*Sqrt[Delta]))*
    F[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1] + 
   ((v1*v2*v4)/2 - (v1*v2*v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v3*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 I30 -> (v2 - v4 - v5)*F[1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0], 
 I31 -> (v3 + v4)*F[1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0], 
 I32 -> (v2 + v3 - v5)*F[0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0], 
 I33 -> (-v2 + v4 + v5)*F[1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0] + 
   v1*(v2 - v4 - v5)*F[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0], 
 I34 -> (v2 - v5)*F[0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0], 
 I35 -> -(v4*F[1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0]) + 
   (-v2 + v4 + v5)*F[1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0] + 
   v4*(v2 - v4 - v5)*F[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0], 
 I36 -> v4*F[1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0] + 
   (v2 - v4 - v5)*F[1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 1, 1, -1, 1, 1, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0] + 
   (-v2 + v4)*F[1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0] + 
   (-v2 + v4)*F[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1] + 
   v4*v5*F[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0], 
 I37 -> -(v3*F[0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0]), 
 I38 -> -(v3*F[0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0]) + 
   v4*F[1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0] - (v1 - v3 - v4)*v4*
    F[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 I39 -> -(v3*F[0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0]) + 
   v2*(v3 + v4)*F[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 I40 -> v3*F[0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
   (v2 + v3 - v5)*F[0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0] + 
   v2*F[0, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0] + 
   v2*F[0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] - 
   v2*F[0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] - 
   v2*F[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1] - 
   v2*v3*F[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 I41 -> (v2*v3*(v2 + v3 - v5)*F[-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/
    Sqrt[Delta] + (v3/2 + (v3*(v1*v2 - v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
   ((v1*v2^2 - v2^2*v3 + v2*v3*v4 - 2*v1*v2*v5 + v2*v3*v5 + v2*v4*v5 + 
      v3*v4*v5 + v1*v5^2 - v4*v5^2)*F[0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0])/
    (2*Sqrt[Delta]) + ((v2 + v3 - v5)/2 - 
     ((v2 + v3 - v5)*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0] + 
   (v2/2 - (v2*(v1*v2 + 2*v1*v3 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0] + 
   (v2/2 - (v2*(v1*v2 + 2*v1*v3 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
   (-v2/2 + (v2*(v1*v2 + 2*v1*v3 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] + 
   (-v2/2 + (v2*(v1*v2 + 2*v1*v3 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1] + 
   (-(v2*v3)/2 - (v2*v3*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 I42 -> (v2 - v4 - v5)*F[1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0], 
 I43 -> (v3 + v4)*F[1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0], 
 I44 -> (v2 + v3 - v5)*F[0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0], 
 I45 -> (-v2 + v4 + v5)*F[1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0] + 
   v1*(v2 - v5)*F[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0], 
 I46 -> ((v2 + v3 - v5)/2 - ((v2 + v3 - v5)*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0] + 
   ((-v3 - v4)/2 + (-(v1*v2*v3) + v2*v3^2 + v1*v2*v4 + 2*v1*v3*v4 + 
       v2*v3*v4 - v3^2*v4 - v3*v4^2 + v1*v3*v5 - v1*v4*v5 + v3*v4*v5 + 
       v4^2*v5)/(2*Sqrt[Delta]))*F[1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0] + 
   ((-v2 + v4 + v5)/2 - ((v2 - v4 - v5)*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0] + 
   (v1*(v2 + v3 - v5)*(v2 - v4 - v5)*F[1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 0])/
    Sqrt[Delta] + (-v1/2 + (v1*(v1*v2 + 2*v2^2 + v2*v3 - 2*v2*v4 - v3*v4 - 
        v1*v5 - 2*v2*v5 + v4*v5))/(2*Sqrt[Delta]))*
    F[1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] + 
   (-v1/2 + (v1*(v1*v2 + 2*v2^2 + v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 - 2*v2*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0] + 
   (v1/2 - (v1*(v1*v2 + 2*v2^2 + v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 - 2*v2*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0] + 
   (v1/2 - (v1*(v1*v2 + 2*v2^2 + v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 - 2*v2*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1] + 
   ((v1*(v2 - v5))/2 + (v1*(v1*v2^2 - v2^2*v3 + v2*v3*v4 - 2*v1*v2*v5 + 
        v2*v3*v5 + v2*v4*v5 + v3*v4*v5 + v1*v5^2 - v4*v5^2))/(2*Sqrt[Delta]))*
    F[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0], 
 I47 -> (v2 - v5)*F[0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0], 
 I48 -> -(v3*F[0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0]), 
 I49 -> v3*F[0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
   v4*F[1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0] - 
   v3*v4*F[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0], 
 I50 -> v4*F[1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0], 
 I51 -> v4*F[0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0], 
 I52 -> v4*F[0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 I53 -> -(v3*F[0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0]) + 
   (v3 + v4)*F[1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
   (v3 + v4)*F[1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   (-v3 - v4)*F[1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   (-v3 - v4)*F[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1], 
 I54 -> -(v4*F[1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0]) + 
   v3*F[1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0] + 
   (-v1 + v3)*F[1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   (v1 - v3)*F[1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   v4*F[1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0], 
 I55 -> ((-v2 - v3 + v5)/2 - ((v2 + v3 - v5)*(v1*v2 - v2*v3 - v3*v4 - v1*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (v4/2 + (v4*(v1*v2 + 2*v1*v3 - v2*v3 - 2*v3^2 - v3*v4 - v1*v5 + 2*v3*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (-v4/2 + (v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v2*v5 + 2*v3*v5 - v4*v5 - 
        2*v5^2))/(2*Sqrt[Delta]))*F[0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
   ((v2 + v3 - v5)/2 + ((v2 + v3 - v5)*(v1*v2 - v2*v3 - 2*v1*v4 + v3*v4 - 
        v1*v5 - v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 
     0] + ((v2 + v3 - v5)/2 + ((v2 + v3 - v5)*(v1*v2 - v2*v3 - v3*v4 - 
        v1*v5 + v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0] + 
   ((-v1 + v2 + 2*v3 - 2*v5)/2 + (v1^2*v2 + v1*v2^2 - v1*v2*v3 - v2^2*v3 - 
       2*v1*v2*v4 - v1*v3*v4 + v2*v3*v4 - v1^2*v5 - v1*v2*v5 + v1*v4*v5 - 
       v2*v4*v5)/(2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   ((-v1 - v2)/2 + (-(v1^2*v2) - v1*v2^2 + v1*v2*v3 + v2^2*v3 + 2*v1*v2*v4 + 
       v1*v3*v4 - v2*v3*v4 + v1^2*v5 + v1*v2*v5 - v1*v4*v5 + v2*v4*v5)/
      (2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   (-v4/2 - (v4*(v1*v2 + 2*v1*v3 - v2*v3 - 2*v3^2 - v3*v4 - v1*v5 + 2*v3*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0] + 
   (v4/2 - (v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v2*v5 + 2*v3*v5 - v4*v5 - 
        2*v5^2))/(2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0] + 
   ((-v2 - v3 + v5)/2 - ((v2 + v3 - v5)*(v1*v2 - v2*v3 - 2*v1*v4 + v3*v4 - 
        v1*v5 - v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1], 
 I56 -> ((-(v2*v3) + v3*v4 - v4*v5)/2 + (-(v1*v2^2*v3) + v2^2*v3^2 + 
       v1*v2*v3*v4 - 2*v2*v3^2*v4 + v3^2*v4^2 + v1*v2*v3*v5 + v1*v2*v4*v5 + 
       v1*v3*v4*v5 + 2*v2*v3*v4*v5 - 2*v3*v4^2*v5 - v1*v4*v5^2 + v4^2*v5^2)/
      (2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   ((v1*v4)/2 + (v1*v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v3*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (v1*v4*(v2 - v4 - v5)*v5*F[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/Sqrt[Delta] + 
   (-(v1*v5)/2 - (v1*v5*(v1*v2 - v2*v3 - 2*v1*v4 + v3*v4 - v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v1*(v2 - v4))/2 + (v1*(v1*v2^2 - v2^2*v3 - v1*v2*v4 + 2*v2*v3*v4 - 
        v3*v4^2 - v1*v2*v5 - v1*v4*v5 - v2*v4*v5 + v4^2*v5))/(2*Sqrt[Delta]))*
    (F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + F[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
      0] + F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] - F[1, 1, 1, 0, 1, 1, 1, 0, 0, 
      0, 0] - F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1]) - 
   (-(v1*v4*v5)/2 + (v1*v4*v5*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 I57 -> ((v1*(v2 - v5))/2 - (v1*(v1*v2^2 - v2^2*v3 + v2*v3*v4 - 2*v1*v2*v5 + 
        v2*v3*v5 + v2*v4*v5 + v3*v4*v5 + v1*v5^2 - v4*v5^2))/(2*Sqrt[Delta]))*
    F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (-(v1*v4)/2 + (v1*v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v3*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (v1*v4*(v2 - v4 - v5)*v5*F[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/Sqrt[Delta] + 
   (-(v1*v5)/2 - (v1*v5*(v1*v2 - v2*v3 - 2*v1*v4 + v3*v4 - v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
   (-(v1*(v2 - v4 - 2*v5))/2 + (v1*(v1*v2^2 - v2^2*v3 - v1*v2*v4 + 
        2*v2*v3*v4 - v3*v4^2 - v1*v2*v5 - v1*v4*v5 - v2*v4*v5 + v4^2*v5))/
      (2*Sqrt[Delta]))*(F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
     F[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0] + F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
      0] - F[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] - F[1, 1, 1, 0, 1, 1, 1, 1, 0, 
      0, -1]) - (-(v1*v4*v5)/2 + (v1*v4*v5*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 I58 -> ((v1*(v2 - v5))/2 + (v1*(v1*v2^2 - v2^2*v3 + v2*v3*v4 - 2*v1*v2*v5 + 
        v2*v3*v5 + v2*v4*v5 + v3*v4*v5 + v1*v5^2 - v4*v5^2))/(2*Sqrt[Delta]))*
    F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (-(v1*v4)/2 - (v1*v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v3*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] - 
   (v1*v4*(v2 - v4 - v5)*v5*F[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/Sqrt[Delta] + 
   (-(v1*v5)/2 + (v1*v5*(v1*v2 - v2*v3 - 2*v1*v4 + v3*v4 - v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
   (-(v1*(v2 - v4 - 2*v5))/2 - (v1*(v1*v2^2 - v2^2*v3 - v1*v2*v4 + 
        2*v2*v3*v4 - v3*v4^2 - v1*v2*v5 - v1*v4*v5 - v2*v4*v5 + v4^2*v5))/
      (2*Sqrt[Delta]))*(F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
     F[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0] + F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
      0] - F[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] - F[1, 1, 1, 0, 1, 1, 1, 1, 0, 
      0, -1]) - (-(v1*v4*v5)/2 - (v1*v4*v5*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 I59 -> (v2*v3*(v2 + v3 - v5)*F[-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/
    Sqrt[Delta] + (-v3/2 + (v3*(v1*v2 - v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   ((-v2 + v5)/2 + (v1*v2^2 - v2^2*v3 + v2*v3*v4 - 2*v1*v2*v5 + v2*v3*v5 + 
       v2*v4*v5 + v3*v4*v5 + v1*v5^2 - v4*v5^2)/(2*Sqrt[Delta]))*
    F[0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] - 
   ((v2 + v3 - v5)*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + v4*v5)*
     F[0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0])/Sqrt[Delta] + 
   (-v2/2 - (v2*(v1*v2 + 2*v1*v3 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0] + 
   ((v3 - v5)/2 + (-2*v1*v2^2 - 3*v1*v2*v3 - 2*v2^2*v3 - v2*v3^2 + 
       2*v2*v3*v4 + v3^2*v4 + 3*v1*v2*v5 + v1*v3*v5 + v2*v3*v5 - 2*v2*v4*v5 - 
       2*v3*v4*v5 - v1*v5^2 + v4*v5^2)/(2*Sqrt[Delta]))*
    F[0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   ((-v3 + v5)/2 + (2*v1*v2^2 + 3*v1*v2*v3 + 2*v2^2*v3 + v2*v3^2 - 
       2*v2*v3*v4 - v3^2*v4 - 3*v1*v2*v5 - v1*v3*v5 - v2*v3*v5 + 2*v2*v4*v5 + 
       2*v3*v4*v5 + v1*v5^2 - v4*v5^2)/(2*Sqrt[Delta]))*
    F[0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   ((-v3 + v5)/2 + (2*v1*v2^2 + 3*v1*v2*v3 + 2*v2^2*v3 + v2*v3^2 - 
       2*v2*v3*v4 - v3^2*v4 - 3*v1*v2*v5 - v1*v3*v5 - v2*v3*v5 + 2*v2*v4*v5 + 
       2*v3*v4*v5 + v1*v5^2 - v4*v5^2)/(2*Sqrt[Delta]))*
    F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1] + 
   ((v2*v3)/2 - (v2*v3*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   ((v3 + v4)/2 + (-(v1*v2*v3) + v2*v3^2 + v1*v2*v4 + 2*v1*v3*v4 + v2*v3*v4 - 
       v3^2*v4 - v3*v4^2 + v1*v3*v5 - v1*v4*v5 + v3*v4*v5 + v4^2*v5)/
      (2*Sqrt[Delta]))*F[1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v3 + v4)/2 + (-(v1*v2*v3) + v2*v3^2 + v1*v2*v4 + 2*v1*v3*v4 + v2*v3*v4 - 
       v3^2*v4 - v3*v4^2 + v1*v3*v5 - v1*v4*v5 + v3*v4*v5 + v4^2*v5)/
      (2*Sqrt[Delta]))*F[1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   ((-v3 - v4)/2 + (v1*v2*v3 - v2*v3^2 - v1*v2*v4 - 2*v1*v3*v4 - v2*v3*v4 + 
       v3^2*v4 + v3*v4^2 - v1*v3*v5 + v1*v4*v5 - v3*v4*v5 - v4^2*v5)/
      (2*Sqrt[Delta]))*F[1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   ((-v3 - v4)/2 + (v1*v2*v3 - v2*v3^2 - v1*v2*v4 - 2*v1*v3*v4 - v2*v3*v4 + 
       v3^2*v4 + v3*v4^2 - v1*v3*v5 + v1*v4*v5 - v3*v4*v5 - v4^2*v5)/
      (2*Sqrt[Delta]))*F[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1] + 
   ((v2 - v4 - v5)/2 - ((v2 - v4 - v5)*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v2 - v4 - v5)/2 - ((v2 - v4 - v5)*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0] + 
   ((-v2 + v4 + v5)/2 + ((v2 - v4 - v5)*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0] + 
   ((-v2 + v4 + v5)/2 + ((v2 - v4 - v5)*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1] + 
   (v1*(v2 + v3 - v5)*(v2 - v4 - v5)*F[1, 1, 1, -2, 1, 1, 1, 1, 0, 0, 0])/
    Sqrt[Delta] + (-v1/2 + (v1*(v1*v2 + 2*v2^2 + v2*v3 - 2*v2*v4 - v3*v4 - 
        v1*v5 - 2*v2*v5 + v4*v5))/(2*Sqrt[Delta]))*
    F[1, 1, 1, -1, 1, 0, 1, 1, 0, 0, 0] + 
   (-v1/2 + (v1*(v1*v2 + 4*v2^2 + 3*v2*v3 - 4*v2*v4 - 3*v3*v4 - v1*v5 - 
        6*v2*v5 - 2*v3*v5 + 3*v4*v5 + 2*v5^2))/(2*Sqrt[Delta]))*
    F[1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0] + 
   (v1/2 - (v1*(v1*v2 + 4*v2^2 + 3*v2*v3 - 4*v2*v4 - 3*v3*v4 - v1*v5 - 
        6*v2*v5 - 2*v3*v5 + 3*v4*v5 + 2*v5^2))/(2*Sqrt[Delta]))*
    F[1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0] + 
   (v1/2 - (v1*(v1*v2 + 4*v2^2 + 3*v2*v3 - 4*v2*v4 - 3*v3*v4 - v1*v5 - 
        6*v2*v5 - 2*v3*v5 + 3*v4*v5 + 2*v5^2))/(2*Sqrt[Delta]))*
    F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -1] + 
   (-(v1*(v2 - v5))/2 + (v1*(v1*v2^2 - v2^2*v3 + v2*v3*v4 - 2*v1*v2*v5 + 
        v2*v3*v5 + v2*v4*v5 + v3*v4*v5 + v1*v5^2 - v4*v5^2))/(2*Sqrt[Delta]))*
    F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
   (-v1/2 + (v1*(v1*v2 + 2*v2^2 + v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 - 2*v2*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0] + 
   (v1/2 - (v1*(v1*v2 + 2*v2^2 + v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 - 2*v2*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0] + 
   (v1/2 - (v1*(v1*v2 + 2*v2^2 + v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 - 2*v2*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1] + 
   (-v1/2 + (v1*(v1*v2 + 2*v2^2 + v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 - 2*v2*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, -1, 1, 0, 0, 0] + 
   (v1 - (v1*(v1*v2 + 2*v2^2 + v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 - 2*v2*v5 + 
        v4*v5))/Sqrt[Delta])*F[1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   (v1 - (v1*(v1*v2 + 2*v2^2 + v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 - 2*v2*v5 + 
        v4*v5))/Sqrt[Delta])*F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1] + 
   (-(v1*(v2 - v5))/2 + (v1*(v1*v2^2 - v2^2*v3 + v2*v3*v4 - 2*v1*v2*v5 + 
        v2*v3*v5 + v2*v4*v5 + v3*v4*v5 + v1*v5^2 - v4*v5^2))/(2*Sqrt[Delta]))*
    F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   (-v1/2 + (v1*(v1*v2 + 2*v2^2 + v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 - 2*v2*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0] + 
   (-v1 + (v1*(v1*v2 + 2*v2^2 + v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 - 2*v2*v5 + 
        v4*v5))/Sqrt[Delta])*F[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1] + 
   ((v1*(v2 - v5))/2 - (v1*(v1*v2^2 - v2^2*v3 + v2*v3*v4 - 2*v1*v2*v5 + 
        v2*v3*v5 + v2*v4*v5 + v3*v4*v5 + v1*v5^2 - v4*v5^2))/(2*Sqrt[Delta]))*
    F[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   (-v1/2 + (v1*(v1*v2 + 2*v2^2 + v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 - 2*v2*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -2] + 
   ((v1*(v2 - v5))/2 - (v1*(v1*v2^2 - v2^2*v3 + v2*v3*v4 - 2*v1*v2*v5 + 
        v2*v3*v5 + v2*v4*v5 + v3*v4*v5 + v1*v5^2 - v4*v5^2))/(2*Sqrt[Delta]))*
    F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1], 
 I60 -> v4*F[1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
   v4*F[1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0] - 
   v4*F[1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0] - 
   v4*F[1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1], 
 I61 -> v4*F[0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (v4 + v5)*F[0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0] + 
   (v4 + v5)*F[0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0] + 
   (-v4 - v5)*F[0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
   (-v4 - v5)*F[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1], 
 I62 -> (-v2 + v5)*F[-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   v4*F[0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   (v2 - v4 - v5)*F[0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (v2 - v5)*F[0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0] + 
   (v2 - v4 - 2*v5)*F[0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0] + 
   (-v2 + v4 + 2*v5)*F[0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] - 
   v4*F[0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0] + (-v2 + v4 + v5)*
    F[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1], 
 I63 -> -(v5*F[0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0]) + 
   v5*F[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1] - 
   v4*F[1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0] + 
   (-v2 + v5)*F[1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0] + 
   v4*F[1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0] - 
   v2*F[1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0] - 
   v2*F[1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0] + 
   v2*F[1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0] + 
   v2*F[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1] + 
   v4*F[1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0] + 
   v4*F[1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0] - 
   v4*v5*F[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0] - 
   v4*F[1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0] - 
   v4*F[1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1], 
 I64 -> (-v2 + v5)*F[0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (v2 - v4)*F[0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
   (v2 - v4 - v5)*F[1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0] + 
   (-2*v2 + 2*v4 + v5)*F[1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0] + 
   (-v2 + v4 + v5)*F[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1] - 
   v4*(v2 - v4 - v5)*F[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (-v2 + v4)*F[1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0] + 
   (-v2 + v4)*F[1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1] + 
   (-v2 + v4)*F[1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0] + 
   (-v2 + v4)*F[1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1] + 
   v4*(v2 - v4 - v5)*F[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
   v4*(v2 - v4 - v5)*F[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1], 
 I65 -> (-v2 + v5)*F[-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   (v2 - v4 - v5)*F[0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
   ((v2 - v5)/2 + (-(v1*v2^2) + v2^2*v3 - v2*v3*v4 + 2*v1*v2*v5 - v2*v3*v5 - 
       v2*v4*v5 - v3*v4*v5 - v1*v5^2 + v4*v5^2)/(2*Sqrt[Delta]))*
    F[0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0] + 
   ((v2 + v4)/2 + (v1*v2^2 - v2^2*v3 - v1*v2*v4 + 2*v2*v3*v4 - v3*v4^2 - 
       v1*v2*v5 - v1*v4*v5 - v2*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0] + 
   (v4 - v5)*F[0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0] + 
   (-v2 + v5)*F[0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
   (-v4/2 + (v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v3*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0] + 
   (v4*(v2 - v4 - v5)*v5*F[0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0])/Sqrt[Delta] + 
   ((-2*v2 + v5)/2 - (v5*(v1*v2 - v2*v3 - 2*v1*v4 + v3*v4 - v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1] + 
   ((v4*(2*v2 - 3*v5))/2 - (v4*v5*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   v4*F[1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0] + 
   v4*F[1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0] + 
   (v2 - v5)*F[1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0] + 
   (v2 - v4 - v5)*F[1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0] - 
   v4*F[1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0] + 
   (-v2 + v4)*F[1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0] + 
   (-v2 + v4)*F[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1] - 
   v4*(v2 - v5)*F[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0] + 
   (v2 - v4)*F[1, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0] + 
   (-v2 + v4)*F[1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (-v2 + v4)*F[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1] + 
   v4*(v2 - v4 + v5)*F[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0] + 
   v4^2*F[1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0], 
 I66 -> v3*F[0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1] - 
   v4*F[1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0] + 
   v3*F[1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0] + 
   v1*F[1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0] + 
   v4*F[1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0] - 
   v1*F[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1] + 
   v4*F[1, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0] - 
   v1*F[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1] + 
   v4*F[1, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0] - 
   v1*F[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1] - 
   v3*v4*F[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] - 
   v4*F[1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0] + 
   v1*F[1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1] - 
   v4*F[1, 0, 1, 1, 1, 1, 1, 1, 0, -1, -1] + 
   v1*F[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2], 
 I67 -> v3*F[-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   (-v3 - v4)*F[0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] - 
   v3*F[0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
   (-v1 + v4)*F[0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
   (-v1 - v3 + v4)*F[0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 
   (v1 - v4)*F[0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0] - 
   v4*F[0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0] + 
   v1*F[0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1] - 
   v3*v4*F[0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   v4*F[1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0] + 
   v4*F[1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0] - 
   v3*F[1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0] + (2*v1 - v3 - v4)*
    F[1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0] - 
   v4*F[1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0] + 
   v1*v4*F[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (v1 - v4)*F[1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0] + 
   (v1 - v4)*F[1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0] + 
   (-v1 + v4)*F[1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0] + 
   (-v1 + v4)*F[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, -1] + 
   v3*v4*F[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
   (v1 - v4)*F[1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
   (v1 - v4)*F[1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0] + 
   (-v1 + v4)*F[1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (-v1 + v4)*F[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1] + 
   (v1 + v3 - v4)*v4*F[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 
   v4^2*F[1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0] - 
   v1*v4*F[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1], 
 I68 -> -(v2*F[-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0]) + 
   v2*F[-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1] + 
   v2*F[0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0] - 
   v2*F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1] + 
   v2*v4*F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   v2*F[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] + 
   v2*F[0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0] - 
   v2*F[0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0] - 
   v2*F[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1] - 
   v2*F[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1] - 
   v2*F[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1] + 
   v2*F[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1] - 
   v2*v4*F[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] + 
   v2*F[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2] - 
   v2*v4*F[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1], 
 I69 -> ((-v2 + v5)/2 + (-(v1*v2^2) + v2^2*v3 - v2*v3*v4 + 2*v1*v2*v5 - 
       v2*v3*v5 - v2*v4*v5 - v3*v4*v5 - v1*v5^2 + v4*v5^2)/(2*Sqrt[Delta]))*
    F[-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + (v2 + v3 - v5)*
    F[-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   v2*F[-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] - 
   v2*F[-1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] - 
   v2*F[-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1] + 
   (v4/2 + (v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v3*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0] - 
   v4*F[0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   v3*F[0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] + (-v1 + v3 + v4)*
    F[0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0] - 
   v4*F[0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0] + 
   v4*F[0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1] + 
   v3*v4*F[0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   (v4*(v2 - v4 - v5)*v5*F[0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0])/Sqrt[Delta] + 
   ((v2 + v4 - v5)/2 + ((v2 - v4 - v5)*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
   ((v2 - v5)/2 + (v1*v2^2 - v2^2*v3 + v2*v3*v4 - 2*v1*v2*v5 + v2*v3*v5 + 
       v2*v4*v5 + v3*v4*v5 + v1*v5^2 - v4*v5^2)/(2*Sqrt[Delta]))*
    F[0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0] + 
   (v2 - v5)*F[0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0] + 
   ((v2 + v4)/2 + (v1*v2^2 - v2^2*v3 - v1*v2*v4 + 2*v2*v3*v4 - v3*v4^2 - 
       v1*v2*v5 - v1*v4*v5 - v2*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0] + 
   ((-v2 - v4)/2 + (-(v1*v2^2) + v2^2*v3 + v1*v2*v4 - 2*v2*v3*v4 + v3*v4^2 + 
       v1*v2*v5 + v1*v4*v5 + v2*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
   (v4/2 - (v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v3*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0] - 
   (v4*(v2 - v4 - v5)*v5*F[0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0])/Sqrt[Delta] + 
   ((-v2 - v4 + v5)/2 - ((v2 - v4 - v5)*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1] - 
   v4*v5*F[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   (-v2 - v3 + v5)*F[0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
   (-v1 - v2 + v3 - v5)*F[0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0] + 
   (-v1 - v2)*F[0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   (2*v2 + v3 - v5)*F[0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   v4*F[0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0] - 
   v4*F[0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0] + 
   (v1 + 2*v2)*F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1] + 
   (-(v1*v2) + v2*v3 + v3*v4 + v1*v5 - v4*v5)*F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
     0] - v2*F[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] - 
   v2*F[0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0] + 
   v2*F[0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0] + 
   v2*F[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1] + 
   v2*F[0, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0] + 
   v2*F[0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] - 
   v2*(v3 - v4)*F[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
   v2*F[0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   v2*F[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1] - 
   v2*F[0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0] - 
   2*v2*F[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1] + 
   v2*(v1 - v3)*F[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] + 
   v2*v4*F[0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0] - 
   v2*F[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2] - 
   v2*v3*v4*F[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 I70 -> (v3/2 - (v3*(v1*v2 - v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v2 - v5)/2 + (-(v1*v2^2) + v2^2*v3 - v2*v3*v4 + 2*v1*v2*v5 - v2*v3*v5 - 
       v2*v4*v5 - v3*v4*v5 - v1*v5^2 + v4*v5^2)/(2*Sqrt[Delta]))*
    F[-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   ((-v2 - v3 + v5)/2 - ((v2 + v3 - v5)*(v1*v2 - v2*v3 - v3*v4 - v1*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] - 
   (v2*v3*(v2 + v3 - v5)*F[-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/Sqrt[Delta] + 
   (v2/2 + (v2*(v1*v2 + 2*v1*v3 - v2*v3 - 2*v3^2 - v3*v4 - v1*v5 + 2*v3*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 
   (-(v2*v3)/2 + (v2*v3*(v1*v2 - v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   (v3*(v1 - v3 - v4)*v4*F[0, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/Sqrt[Delta] + 
   (v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v3*v5 + v4*v5)*
     F[0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0])/Sqrt[Delta] + 
   (-v3/2 + (v3*(v1*v2 - v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (-v3/2 - (v3*(v1*v2 - v2*v3 - 2*v2*v4 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
   ((-v1 + v4)/2 + (v1^2*v2 - v1*v2*v3 - v1*v2*v4 - v1*v3*v4 - v2*v3*v4 + 
       v3*v4^2 - v1^2*v5 + 2*v1*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
   (-v3/2 + (2*v1^2*v2 - 3*v1*v2*v3 + v2*v3^2 - 2*v1*v2*v4 - 2*v1*v3*v4 + 
       v3^2*v4 + 2*v3*v4^2 - 2*v1^2*v5 + v1*v3*v5 + 4*v1*v4*v5 - v3*v4*v5 - 
       2*v4^2*v5)/(2*Sqrt[Delta]))*F[0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 
   ((v1 - v4)/2 + (-(v1^2*v2) + v1*v2*v3 + v1*v2*v4 + v1*v3*v4 + v2*v3*v4 - 
       v3*v4^2 + v1^2*v5 - 2*v1*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0] + 
   ((v1 - v4)/2 + (-(v1^2*v2) + v1*v2*v3 + v1*v2*v4 + v1*v3*v4 + v2*v3*v4 - 
       v3*v4^2 + v1^2*v5 - 2*v1*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1] + 
   (-(v3*v4)/2 - (v3*v4*(3*v1*v2 - 3*v2*v3 - 2*v2*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   (v4*(v2 - v4 - v5)*v5*F[0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0])/Sqrt[Delta] + 
   ((-v2 + v5)/2 + (v1*v2^2 - v2^2*v3 + v2*v3*v4 - 2*v1*v2*v5 + v2*v3*v5 + 
       v2*v4*v5 + v3*v4*v5 + v1*v5^2 - v4*v5^2)/(2*Sqrt[Delta]))*
    F[0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
   ((-v2 + v5)/2 + (-(v1*v2^2) + v2^2*v3 - v2*v3*v4 + 2*v1*v2*v5 - v2*v3*v5 - 
       v2*v4*v5 - v3*v4*v5 - v1*v5^2 + v4*v5^2)/(2*Sqrt[Delta]))*
    F[0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0] + 
   ((-v2 + v4 + 2*v5)/2 + (v1*v2^2 - v2^2*v3 - v1*v2*v4 + 2*v2*v3*v4 - 
       v3*v4^2 - v1*v2*v5 - v1*v4*v5 - v2*v4*v5 + v4^2*v5)/(2*Sqrt[Delta]))*
    F[0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0] + 
   ((-v2 + v5)/2 + (v1*v2^2 - v2^2*v3 - 2*v1*v2*v4 + 3*v2*v3*v4 - 2*v3*v4^2 - 
       v2*v3*v5 - 2*v1*v4*v5 - 3*v2*v4*v5 - v3*v4*v5 + 2*v4^2*v5 - v1*v5^2 + 
       v4*v5^2)/(2*Sqrt[Delta]))*F[0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0] + 
   ((v2 - v4 - 2*v5)/2 + (-(v1*v2^2) + v2^2*v3 + v1*v2*v4 - 2*v2*v3*v4 + 
       v3*v4^2 + v1*v2*v5 + v1*v4*v5 + v2*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
   ((v2 - v4 - 2*v5)/2 + (-(v1*v2^2) + v2^2*v3 + v1*v2*v4 - 2*v2*v3*v4 + 
       v3*v4^2 + v1*v2*v5 + v1*v4*v5 + v2*v4*v5 - v4^2*v5)/(2*Sqrt[Delta]))*
    F[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1] + 
   (-(v4*(v2 - v5))/2 - (v4*(v1*v2^2 - v2^2*v3 + v2*v3*v4 + 3*v2*v3*v5 + 
        v2*v4*v5 - v3*v4*v5 - v1*v5^2 + v4*v5^2))/(2*Sqrt[Delta]))*
    F[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v2 + v3 - v5)/2 + ((v2 + v3 - v5)*(v1*v2 - v2*v3 - 2*v1*v4 + v3*v4 - 
        v1*v5 - v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 
     0] + ((-v2 - v3 + v5)/2 + ((v2 + v3 - v5)*(v1*v2 + v2*v3 - v3*v4 - 
        v1*v5 + v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0] + 
   ((v1 + v2)/2 + (v1^2*v2 + v1*v2^2 - v1*v2*v3 - v2^2*v3 - 2*v1*v2*v4 - 
       v1*v3*v4 + v2*v3*v4 - v1^2*v5 - v1*v2*v5 + v1*v4*v5 - v2*v4*v5)/
      (2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0] + 
   ((2*v1 - v3 + v5)/2 + (-(v1*v2*v3) + v2*v3^2 - v3^2*v4 - v1*v2*v5 - 
       v1*v3*v5 - v2*v3*v5 + 2*v3*v4*v5 + v1*v5^2 - v4*v5^2)/(2*Sqrt[Delta]))*
    F[0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
   ((-v1 - v2)/2 + (-(v1^2*v2) - v1*v2^2 + v1*v2*v3 + v2^2*v3 + 2*v1*v2*v4 + 
       v1*v3*v4 - v2*v3*v4 + v1^2*v5 + v1*v2*v5 - v1*v4*v5 + v2*v4*v5)/
      (2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
   ((-v1 - v2)/2 + (-(v1^2*v2) - v1*v2^2 + v1*v2*v3 + v2^2*v3 + 2*v1*v2*v4 + 
       v1*v3*v4 - v2*v3*v4 + v1^2*v5 + v1*v2*v5 - v1*v4*v5 + v2*v4*v5)/
      (2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1] + 
   ((2*v1*v2 - v2*v3 - v2*v4 - v3*v4 - 2*v1*v5 + v4*v5)/2 + 
     (-(v1*v2^2*v3) + v2^2*v3^2 + v1*v2^2*v4 + v1*v2*v3*v4 + v2^2*v3*v4 - 
       v2*v3*v4^2 - v3^2*v4^2 + v1*v2*v3*v5 - 2*v1*v2*v4*v5 - v1*v3*v4*v5 + 
       v2*v4^2*v5 + 2*v3*v4^2*v5 + v1*v4*v5^2 - v4^2*v5^2)/(2*Sqrt[Delta]))*
    F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (-v2/2 + (v2*(v1*v2 + 2*v1*v3 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] + 
   (-v2/2 + (v2*(v1*v2 + 2*v1*v3 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0] + 
   (v2/2 - (v2*(v1*v2 + 2*v1*v3 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0] + 
   (v2/2 - (v2*(v1*v2 + 2*v1*v3 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1] + 
   ((v2*v3)/2 + (v2*v3*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
   (-v2/2 - (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
   ((v2*(v1 - v4))/2 - (v2*(v1^2*v2 - v1*v2*v3 - v1*v2*v4 - v1*v3*v4 - 
        v2*v3*v4 + v3*v4^2 - v1^2*v5 + 2*v1*v4*v5 - v4^2*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
   (-v2/2 - (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0] + 
   (v2/2 + (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (v2/2 + (v2*(2*v1^2 + v1*v2 - 2*v1*v3 - v2*v3 - 2*v1*v4 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1] + 
   ((v2*(v3 - v4))/2 - (v2*(2*v1^2*v2 - 3*v1*v2*v3 + v2*v3^2 - v1*v2*v4 - 
        v2*v3*v4 - v3^2*v4 + v3*v4^2 - 2*v1^2*v5 + v1*v3*v5 + 3*v1*v4*v5 + 
        v3*v4*v5 - v4^2*v5))/(2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
     0] + (-(v2*(v1 - v4))/2 + (v2*(v1^2*v2 - v1*v2*v3 - v1*v2*v4 - 
        v1*v3*v4 - v2*v3*v4 + v3*v4^2 - v1^2*v5 + 2*v1*v4*v5 - v4^2*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] + 
   (-(v2*(v1 - v4))/2 + (v2*(v1^2*v2 - v1*v2*v3 - v1*v2*v4 - v1*v3*v4 - 
        v2*v3*v4 + v3*v4^2 - v1^2*v5 + 2*v1*v4*v5 - v4^2*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1] + 
   ((v2*v3*v4)/2 + (v2*v3*v4*(v1*v2 - v2*v3 + v3*v4 + v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 I71 -> (-(v2*v3)/2 - (v2*v3*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v3*v4)/2 + (v3*v4*(v1*v2 - v2*v3 + v3*v4 + v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v4*v5)/2 + (v4*v5*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   ((-(v2*v3) - v1*v5)/2 + (-(v1*v2^2*v3) + v2^2*v3^2 - v2*v3^2*v4 - 
       v1^2*v2*v5 + 2*v1*v2*v3*v5 + v1*v3*v4*v5 + v2*v3*v4*v5 + v1^2*v5^2 - 
       v1*v4*v5^2)/(2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   ((v2*(v1 + v3))/2 + (v2*(v1^2*v2 - v2*v3^2 + v1*v3*v4 + v3^2*v4 - 
        v1^2*v5 - v1*v3*v5 + v1*v4*v5 - v3*v4*v5))/(2*Sqrt[Delta]))*
    (F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + F[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
      0] + F[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0] - F[0, 1, 1, 1, 1, 1, 1, 0, 0, 
      0, 0] - F[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1]) - 
   (-(v2*v3*v4)/2 - (v2*v3*v4*(v1*v2 - v2*v3 + v3*v4 - 3*v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v3*v4)/2 + (v3*v4*(v1*v2 - v2*v3 + v3*v4 + v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (-(v3*v4)/2 - (v3*v4*(v1*v2 - v2*v3 + v3*v4 + v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*(F[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
     F[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] + F[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 
      0] - F[1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0] - F[1, 0, 1, 1, 1, 1, 1, 1, 0, 
      0, -1]) - ((v3*v4^2)/2 + (v3*v4^2*(v1*v2 - v2*v3 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v4*v5)/2 + (v4*v5*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (-(v4*v5)/2 - (v4*v5*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*(F[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
     F[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0] + F[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 
      0] - F[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] - F[1, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, -1]) - ((v4^2*v5)/2 + (v4^2*v5*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   (-(v1*v5)/2 - (v1*v5*(v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v1*(v2 + v5))/2 + (v1*(v1*v2^2 - v2^2*v3 + v2*v3*v4 - v2*v3*v5 + 
        v2*v4*v5 - v3*v4*v5 - v1*v5^2 + v4*v5^2))/(2*Sqrt[Delta]))*
    (F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + F[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
      0] + F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] - F[1, 1, 1, 0, 1, 1, 1, 0, 0, 
      0, 0] - F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1]) - 
   (-(v1*v4*v5)/2 - (v1*v4*v5*(v1*v2 - 3*v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (-(v1*v2)/2 - (v1*v2*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*(F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
     2*F[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0] + 
     2*F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] - 
     2*F[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] - 
     2*F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1] + F[1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 
      0] + 2*F[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] - 
     2*F[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] - 
     2*F[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1] + F[1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 
      0] - 2*F[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
     2*F[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1] + F[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
      0] + 2*F[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1] + F[1, 1, 1, 1, 1, 1, 1, 1, 
      0, 0, -2]) + ((v1*v2*v4)/2 + 
     (v1*v2*v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - 2*v3*v5 + v4*v5))/
      (2*Sqrt[Delta]))*(-F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] - 
     F[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] - F[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0] + F[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] + F[1, 1, 1, 1, 1, 1, 1, 1, 0, 
      0, -1]) + (v1*v2*v3*v4^2*v5*F[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/
    Sqrt[Delta], 
 I72 -> ((v2*(v3 + v4))/2 + (v2*(v1*v2*v3 - v2*v3^2 - v1*v2*v4 - 2*v1*v3*v4 - 
        v2*v3*v4 + v3^2*v4 + v3*v4^2 - v1*v3*v5 + v1*v4*v5 - v3*v4*v5 - 
        v4^2*v5))/(2*Sqrt[Delta]))*(F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
     F[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] + F[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0] - F[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] - F[0, 1, 1, 1, 1, 1, 1, 1, 0, 
      0, -1]) + (((v1 - v3 - v4)*v4)/2 - 
     ((v1 - v3 - v4)*v4*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*(F[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
     F[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] + F[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 
      0] - F[1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0] - F[1, 0, 1, 1, 1, 1, 1, 1, 0, 
      0, -1]) + ((v4*(v2 - v4 - v5))/2 - 
     (v4*(v2 - v4 - v5)*(v1*v2 - v2*v3 + v3*v4 + v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*(F[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
     F[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0] + F[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 
      0] - F[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] - F[1, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, -1]) + ((v1*(v4 + v5))/2 - 
     (v1*(v1*v2*v4 - v2*v3*v4 + v3*v4^2 - v1*v2*v5 + v2*v3*v5 + v1*v4*v5 + 
        2*v2*v4*v5 + v3*v4*v5 - v4^2*v5 + v1*v5^2 - v4*v5^2))/
      (2*Sqrt[Delta]))*(F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
     F[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0] + F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
      0] - F[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] - F[1, 1, 1, 0, 1, 1, 1, 1, 0, 
      0, -1]) + (-(v1*v2)/2 - (v1*v2*(v1*v2 - v2*v3 - 2*v1*v4 - 2*v2*v4 + 
        v3*v4 + 2*v4^2 - v1*v5 + v4*v5))/(2*Sqrt[Delta]))*
    (F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
     2*F[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0] + 
     2*F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] - 
     2*F[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] - 
     2*F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1] + F[1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 
      0] + 2*F[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] - 
     2*F[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] - 
     2*F[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1] + F[1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 
      0] - 2*F[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
     2*F[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1] + F[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
      0] + 2*F[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1] + F[1, 1, 1, 1, 1, 1, 1, 1, 
      0, 0, -2]) + ((v1*v2*v4)/2 - 
     (v1*v2*v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + 2*v3*v5 + v4*v5))/
      (2*Sqrt[Delta]))*(-F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] - 
     F[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] - F[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0] + F[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] + F[1, 1, 1, 1, 1, 1, 1, 1, 0, 
      0, -1]), 
 I73 -> (-(v2*v3)/2 + (v2*v3*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v3*v4)/2 - (v3*v4*(v1*v2 - v2*v3 + v3*v4 + v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v4*v5)/2 - (v4*v5*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   ((-(v2*v3) - v1*v5)/2 + (v1*v2^2*v3 - v2^2*v3^2 + v2*v3^2*v4 + 
       v1^2*v2*v5 - 2*v1*v2*v3*v5 - v1*v3*v4*v5 - v2*v3*v4*v5 - v1^2*v5^2 + 
       v1*v4*v5^2)/(2*Sqrt[Delta]))*F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   ((v2*(v1 + v3))/2 - (v2*(v1^2*v2 - v2*v3^2 + v1*v3*v4 + v3^2*v4 - 
        v1^2*v5 - v1*v3*v5 + v1*v4*v5 - v3*v4*v5))/(2*Sqrt[Delta]))*
    (F[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + F[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
      0] + F[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0] - F[0, 1, 1, 1, 1, 1, 1, 0, 0, 
      0, 0] - F[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1]) - 
   (-(v2*v3*v4)/2 + (v2*v3*v4*(v1*v2 - v2*v3 + v3*v4 - 3*v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v3*v4)/2 - (v3*v4*(v1*v2 - v2*v3 + v3*v4 + v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*F[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (-(v3*v4)/2 + (v3*v4*(v1*v2 - v2*v3 + v3*v4 + v1*v5 - v4*v5))/
      (2*Sqrt[Delta]))*(F[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
     F[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] + F[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 
      0] - F[1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0] - F[1, 0, 1, 1, 1, 1, 1, 1, 0, 
      0, -1]) - ((v3*v4^2)/2 - (v3*v4^2*(v1*v2 - v2*v3 + v3*v4 + v1*v5 - 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v4*v5)/2 - (v4*v5*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (-(v4*v5)/2 + (v4*v5*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*(F[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
     F[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0] + F[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 
      0] - F[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] - F[1, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, -1]) - ((v4^2*v5)/2 - (v4^2*v5*(v1*v2 + v2*v3 - v3*v4 - v1*v5 + 
        v4*v5))/(2*Sqrt[Delta]))*F[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   (-(v1*v5)/2 + (v1*v5*(v1*v2 - v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
   ((v1*(v2 + v5))/2 - (v1*(v1*v2^2 - v2^2*v3 + v2*v3*v4 - v2*v3*v5 + 
        v2*v4*v5 - v3*v4*v5 - v1*v5^2 + v4*v5^2))/(2*Sqrt[Delta]))*
    (F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + F[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
      0] + F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] - F[1, 1, 1, 0, 1, 1, 1, 0, 0, 
      0, 0] - F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1]) - 
   (-(v1*v4*v5)/2 + (v1*v4*v5*(v1*v2 - 3*v2*v3 - v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
   (-(v1*v2)/2 + (v1*v2*(v1*v2 - v2*v3 + v3*v4 - v1*v5 + v4*v5))/
      (2*Sqrt[Delta]))*(F[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
     2*F[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0] + 
     2*F[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] - 
     2*F[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] - 
     2*F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1] + F[1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 
      0] + 2*F[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] - 
     2*F[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] - 
     2*F[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1] + F[1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 
      0] - 2*F[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
     2*F[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1] + F[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
      0] + 2*F[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1] + F[1, 1, 1, 1, 1, 1, 1, 1, 
      0, 0, -2]) + ((v1*v2*v4)/2 - 
     (v1*v2*v4*(v1*v2 - v2*v3 + v3*v4 - v1*v5 - 2*v3*v5 + v4*v5))/
      (2*Sqrt[Delta]))*(-F[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] - 
     F[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] - F[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0] + F[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] + F[1, 1, 1, 1, 1, 1, 1, 1, 0, 
      0, -1]) - (v1*v2*v3*v4^2*v5*F[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/
    Sqrt[Delta]}

